Mono-jet Signatures of Gluphilic Scalar Dark Matter

A gluphilic scalar dark matter (GSDM) model has recently been proposed as an interesting vision for WIMP dark matter communicating dominantly with the Standard Model via gluons. We discuss the collider signature of a hard jet recoiling against missing momentum ("mono-jet") in such a construction, whose leading contribution is at one-loop. We compare the full one-loop computation with an effective field theory (EFT) treatment, and find (as expected) that EFT does not accurately describe regions of parameter space where mass of the colored mediator particles are comparable to the experimental cuts on the missing energy. We determine bounds (for several choices of SU(3) representation of the mediator) from the $\sqrt{s}=$ 8 TeV data, and show the expected reach of the $\sqrt{s}=$ 13 TeV LHC and a future 100 TeV $pp$ collider to constrain or discover GSDM models.

==> anc/GSDM_Octet_NLO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



R2GC_100_1 = Coupling(name = 'R2GC_100_1',
                      value = '-(complex(0,1)*G**2*yb**2)/(16.*cmath.pi**2) - (complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_101_2 = Coupling(name = 'R2GC_101_2',
                      value = '(ee**2*complex(0,1)*G**2)/(96.*cmath.pi**2*sw**2)',
                      order = {'QCD':2,'QED':2})

R2GC_102_3 = Coupling(name = 'R2GC_102_3',
                      value = '-(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_113_4 = Coupling(name = 'R2GC_113_4',
                      value = '-G**4/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_113_5 = Coupling(name = 'R2GC_113_5',
                      value = 'G**4/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_114_6 = Coupling(name = 'R2GC_114_6',
                      value = '-(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_114_7 = Coupling(name = 'R2GC_114_7',
                      value = '(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_115_8 = Coupling(name = 'R2GC_115_8',
                      value = '(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_115_9 = Coupling(name = 'R2GC_115_9',
                      value = '-(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_116_10 = Coupling(name = 'R2GC_116_10',
                       value = '-(complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_117_11 = Coupling(name = 'R2GC_117_11',
                       value = '(complex(0,1)*G**4)/(288.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_117_12 = Coupling(name = 'R2GC_117_12',
                       value = '-(complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_119_13 = Coupling(name = 'R2GC_119_13',
                       value = '-(complex(0,1)*G**4)/(16.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_119_14 = Coupling(name = 'R2GC_119_14',
                       value = '(complex(0,1)*G**4)/(4.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_120_15 = Coupling(name = 'R2GC_120_15',
                       value = '(-3*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_120_16 = Coupling(name = 'R2GC_120_16',
                       value = '(-23*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_121_17 = Coupling(name = 'R2GC_121_17',
                       value = '(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_122_18 = Coupling(name = 'R2GC_122_18',
                       value = '-(complex(0,1)*G**3)/(6.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_127_19 = Coupling(name = 'R2GC_127_19',
                       value = '(3*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_127_20 = Coupling(name = 'R2GC_127_20',
                       value = '(-13*G**4)/(256.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_128_21 = Coupling(name = 'R2GC_128_21',
                       value = '(13*complex(0,1)*G**4)/(256.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_129_22 = Coupling(name = 'R2GC_129_22',
                       value = '(3*complex(0,1)*G**4)/(16.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_130_23 = Coupling(name = 'R2GC_130_23',
                       value = '(13*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_131_24 = Coupling(name = 'R2GC_131_24',
                       value = '(-3*complex(0,1)*G**4)/(16.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_132_25 = Coupling(name = 'R2GC_132_25',
                       value = '-(complex(0,1)*G**4)/(4.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_132_26 = Coupling(name = 'R2GC_132_26',
                       value = '(complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_133_27 = Coupling(name = 'R2GC_133_27',
                       value = '(-3*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_133_28 = Coupling(name = 'R2GC_133_28',
                       value = '(13*complex(0,1)*G**4)/(128.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_134_29 = Coupling(name = 'R2GC_134_29',
                       value = '(-3*complex(0,1)*G**4)/(8.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_134_30 = Coupling(name = 'R2GC_134_30',
                       value = '(complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_135_31 = Coupling(name = 'R2GC_135_31',
                       value = '(-3*G**4)/(16.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_136_32 = Coupling(name = 'R2GC_136_32',
                       value = '-(complex(0,1)*G**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_137_33 = Coupling(name = 'R2GC_137_33',
                       value = '(-7*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_138_34 = Coupling(name = 'R2GC_138_34',
                       value = '(7*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_139_35 = Coupling(name = 'R2GC_139_35',
                       value = '(-35*complex(0,1)*G**4)/(256.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_140_36 = Coupling(name = 'R2GC_140_36',
                       value = '(-3*complex(0,1)*G**2*lds4)/(32.*cmath.pi**2)',
                       order = {'NP':2,'QCD':2})

R2GC_144_37 = Coupling(name = 'R2GC_144_37',
                       value = '-(ee*complex(0,1)*G**2)/(9.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_148_38 = Coupling(name = 'R2GC_148_38',
                       value = '-(ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_150_39 = Coupling(name = 'R2GC_150_39',
                       value = '(complex(0,1)*G**2)/(12.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_153_40 = Coupling(name = 'R2GC_153_40',
                       value = '(complex(0,1)*G**2*MB)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_154_41 = Coupling(name = 'R2GC_154_41',
                       value = '(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_155_42 = Coupling(name = 'R2GC_155_42',
                       value = '-(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_156_43 = Coupling(name = 'R2GC_156_43',
                       value = '(complex(0,1)*G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_157_44 = Coupling(name = 'R2GC_157_44',
                       value = '-(G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_158_45 = Coupling(name = 'R2GC_158_45',
                       value = '(3*complex(0,1)*G**2*Mphi8**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_160_46 = Coupling(name = 'R2GC_160_46',
                       value = 'G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_160_47 = Coupling(name = 'R2GC_160_47',
                       value = '(11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_163_48 = Coupling(name = 'R2GC_163_48',
                       value = '-G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_163_49 = Coupling(name = 'R2GC_163_49',
                       value = '(-11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_166_50 = Coupling(name = 'R2GC_166_50',
                       value = '(23*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_167_51 = Coupling(name = 'R2GC_167_51',
                       value = '(5*complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_167_52 = Coupling(name = 'R2GC_167_52',
                       value = '(19*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_168_53 = Coupling(name = 'R2GC_168_53',
                       value = '(31*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_169_54 = Coupling(name = 'R2GC_169_54',
                       value = '(-17*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_170_55 = Coupling(name = 'R2GC_170_55',
                       value = '(-7*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_171_56 = Coupling(name = 'R2GC_171_56',
                       value = '(7*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_175_57 = Coupling(name = 'R2GC_175_57',
                       value = '(complex(0,1)*G**2*MT)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_178_58 = Coupling(name = 'R2GC_178_58',
                       value = '(ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_179_59 = Coupling(name = 'R2GC_179_59',
                       value = '(G**2*yb)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_180_60 = Coupling(name = 'R2GC_180_60',
                       value = '-(G**2*yb)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_181_61 = Coupling(name = 'R2GC_181_61',
                       value = '(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_182_62 = Coupling(name = 'R2GC_182_62',
                       value = '-(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_183_63 = Coupling(name = 'R2GC_183_63',
                       value = '(G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_184_64 = Coupling(name = 'R2GC_184_64',
                       value = '(complex(0,1)*G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_75_65 = Coupling(name = 'R2GC_75_65',
                      value = '-(complex(0,1)*G**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_87_66 = Coupling(name = 'R2GC_87_66',
                      value = '-(complex(0,1)*G**2*MB**2)/(8.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_87_67 = Coupling(name = 'R2GC_87_67',
                      value = '-(complex(0,1)*G**2*MT**2)/(8.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_88_68 = Coupling(name = 'R2GC_88_68',
                      value = '-(complex(0,1)*G**2*MB*yb)/(8.*cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_88_69 = Coupling(name = 'R2GC_88_69',
                      value = '-(complex(0,1)*G**2*MT*yt)/(8.*cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_89_70 = Coupling(name = 'R2GC_89_70',
                      value = '-(complex(0,1)*G**2*yb**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_89_71 = Coupling(name = 'R2GC_89_71',
                      value = '-(complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_90_72 = Coupling(name = 'R2GC_90_72',
                      value = '(complex(0,1)*G**2)/(48.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_91_73 = Coupling(name = 'R2GC_91_73',
                      value = '(ee**2*complex(0,1)*G**2)/(216.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_91_74 = Coupling(name = 'R2GC_91_74',
                      value = '(ee**2*complex(0,1)*G**2)/(54.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_92_75 = Coupling(name = 'R2GC_92_75',
                      value = '-(ee*complex(0,1)*G**3)/(144.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_92_76 = Coupling(name = 'R2GC_92_76',
                      value = '(ee*complex(0,1)*G**3)/(72.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_93_77 = Coupling(name = 'R2GC_93_77',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2*sw) - (ee**2*complex(0,1)*G**2*sw)/(864.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_93_78 = Coupling(name = 'R2GC_93_78',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(144.*cmath.pi**2*sw) - (5*ee**2*complex(0,1)*G**2*sw)/(432.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_94_79 = Coupling(name = 'R2GC_94_79',
                      value = '-(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) + (ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_94_80 = Coupling(name = 'R2GC_94_80',
                      value = '(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) - (5*ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_95_81 = Coupling(name = 'R2GC_95_81',
                      value = '(-3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) - (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_95_82 = Coupling(name = 'R2GC_95_82',
                      value = '(3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) + (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_96_83 = Coupling(name = 'R2GC_96_83',
                      value = '(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (5*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_96_84 = Coupling(name = 'R2GC_96_84',
                      value = '-(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (17*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

UVGC_103_1 = Coupling(name = 'UVGC_103_1',
                      value = {-1:'-(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                      order = {'QCD':2})

UVGC_104_2 = Coupling(name = 'UVGC_104_2',
                      value = {-1:'-(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_106_3 = Coupling(name = 'UVGC_106_3',
                      value = {-1:'(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_108_4 = Coupling(name = 'UVGC_108_4',
                      value = {-1:'-(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_111_5 = Coupling(name = 'UVGC_111_5',
                      value = {-1:'(3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                      order = {'QCD':2})

UVGC_111_6 = Coupling(name = 'UVGC_111_6',
                      value = {-1:'(-3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                      order = {'QCD':2})

UVGC_112_7 = Coupling(name = 'UVGC_112_7',
                      value = {-1:'(9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_112_8 = Coupling(name = 'UVGC_112_8',
                      value = {-1:'-G**3/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_113_9 = Coupling(name = 'UVGC_113_9',
                      value = {-1:'(3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_113_10 = Coupling(name = 'UVGC_113_10',
                       value = {-1:'(-3*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_114_11 = Coupling(name = 'UVGC_114_11',
                       value = {-1:'(3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_114_12 = Coupling(name = 'UVGC_114_12',
                       value = {-1:'(-3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_13 = Coupling(name = 'UVGC_116_13',
                       value = {-1:'-(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_14 = Coupling(name = 'UVGC_116_14',
                       value = {-1:'(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_117_15 = Coupling(name = 'UVGC_117_15',
                       value = {-1:'(-3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_117_16 = Coupling(name = 'UVGC_117_16',
                       value = {-1:'(3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_118_17 = Coupling(name = 'UVGC_118_17',
                       value = {-1:'(-9*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_118_18 = Coupling(name = 'UVGC_118_18',
                       value = {-1:'G**3/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_118_19 = Coupling(name = 'UVGC_118_19',
                       value = {-1:'G**3/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_119_20 = Coupling(name = 'UVGC_119_20',
                       value = {-1:'-(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_119_21 = Coupling(name = 'UVGC_119_21',
                       value = {-1:'(47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_119_22 = Coupling(name = 'UVGC_119_22',
                       value = {-1:'(complex(0,1)*G**4)/(8.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_120_23 = Coupling(name = 'UVGC_120_23',
                       value = {-1:'(-253*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_120_24 = Coupling(name = 'UVGC_120_24',
                       value = {-1:'(5*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_120_25 = Coupling(name = 'UVGC_120_25',
                       value = {-1:'-(complex(0,1)*G**4)/(4.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_122_26 = Coupling(name = 'UVGC_122_26',
                       value = {-1:'(-13*complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_123_27 = Coupling(name = 'UVGC_123_27',
                       value = {-1:'( 0 if MB else (complex(0,1)*G**3)/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_123_28 = Coupling(name = 'UVGC_123_28',
                       value = {-1:'(complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_123_29 = Coupling(name = 'UVGC_123_29',
                       value = {-1:'(-19*complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_123_30 = Coupling(name = 'UVGC_123_30',
                       value = {-1:'-(complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_123_31 = Coupling(name = 'UVGC_123_31',
                       value = {-1:'( 0 if Mphi8 else (complex(0,1)*G**3)/(32.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_123_32 = Coupling(name = 'UVGC_123_32',
                       value = {-1:'( 0 if MT else (complex(0,1)*G**3)/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_123_33 = Coupling(name = 'UVGC_123_33',
                       value = {-1:'(complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_127_34 = Coupling(name = 'UVGC_127_34',
                       value = {-1:'(9*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_127_35 = Coupling(name = 'UVGC_127_35',
                       value = {-1:'(-9*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_128_36 = Coupling(name = 'UVGC_128_36',
                       value = {-1:'(-9*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_128_37 = Coupling(name = 'UVGC_128_37',
                       value = {-1:'(9*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_38 = Coupling(name = 'UVGC_129_38',
                       value = {-1:'(3*complex(0,1)*G**4)/(8.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_39 = Coupling(name = 'UVGC_129_39',
                       value = {-1:'(-3*complex(0,1)*G**4)/(32.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_130_40 = Coupling(name = 'UVGC_130_40',
                       value = {-1:'(3*complex(0,1)*G**4)/(32.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_131_41 = Coupling(name = 'UVGC_131_41',
                       value = {-1:'(-3*complex(0,1)*G**4)/(8.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_132_42 = Coupling(name = 'UVGC_132_42',
                       value = {-1:'-(complex(0,1)*G**4)/(2.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_43 = Coupling(name = 'UVGC_133_43',
                       value = {-1:'(-9*complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_44 = Coupling(name = 'UVGC_133_44',
                       value = {-1:'(9*complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_134_45 = Coupling(name = 'UVGC_134_45',
                       value = {-1:'(-3*complex(0,1)*G**4)/(4.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_134_46 = Coupling(name = 'UVGC_134_46',
                       value = {-1:'(3*complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_135_47 = Coupling(name = 'UVGC_135_47',
                       value = {-1:'(-3*G**4)/(8.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_135_48 = Coupling(name = 'UVGC_135_48',
                       value = {-1:'(3*G**4)/(32.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_136_49 = Coupling(name = 'UVGC_136_49',
                       value = {-1:'( (-3*complex(0,1)*G**2)/(8.*cmath.pi**2) if Mphi8 else (-3*complex(0,1)*G**2)/(8.*cmath.pi**2) ) + (3*complex(0,1)*G**2)/(8.*cmath.pi**2)',0:'( (complex(0,1)*G**2)/(32.*cmath.pi**2) if Mphi8 else (complex(0,1)*G**2)/(32.*cmath.pi**2) ) - (complex(0,1)*G**2)/(32.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_137_50 = Coupling(name = 'UVGC_137_50',
                       value = {-1:'( 0 if MB else G**3/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_137_51 = Coupling(name = 'UVGC_137_51',
                       value = {-1:'G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_137_52 = Coupling(name = 'UVGC_137_52',
                       value = {-1:'(-19*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_137_53 = Coupling(name = 'UVGC_137_53',
                       value = {-1:'( 0 if Mphi8 else G**3/(32.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_137_54 = Coupling(name = 'UVGC_137_54',
                       value = {-1:'( 0 if MT else G**3/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_137_55 = Coupling(name = 'UVGC_137_55',
                       value = {-1:'( (-3*G**3)/(8.*cmath.pi**2) if Mphi8 else (-3*G**3)/(8.*cmath.pi**2) ) + (3*G**3)/(16.*cmath.pi**2)',0:'( G**3/(32.*cmath.pi**2) if Mphi8 else G**3/(32.*cmath.pi**2) ) - G**3/(32.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_138_56 = Coupling(name = 'UVGC_138_56',
                       value = {-1:'( 0 if MB else -G**3/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_138_57 = Coupling(name = 'UVGC_138_57',
                       value = {-1:'-G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_138_58 = Coupling(name = 'UVGC_138_58',
                       value = {-1:'(19*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_138_59 = Coupling(name = 'UVGC_138_59',
                       value = {-1:'( 0 if Mphi8 else -G**3/(32.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_138_60 = Coupling(name = 'UVGC_138_60',
                       value = {-1:'( 0 if MT else -G**3/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_138_61 = Coupling(name = 'UVGC_138_61',
                       value = {-1:'( (3*G**3)/(8.*cmath.pi**2) if Mphi8 else (3*G**3)/(8.*cmath.pi**2) ) - (3*G**3)/(16.*cmath.pi**2)',0:'( -G**3/(32.*cmath.pi**2) if Mphi8 else -G**3/(32.*cmath.pi**2) ) + G**3/(32.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_139_62 = Coupling(name = 'UVGC_139_62',
                       value = {-1:'( 0 if MB else (complex(0,1)*G**4)/(24.*cmath.pi**2) )'},
                       order = {'QCD':4})

UVGC_139_63 = Coupling(name = 'UVGC_139_63',
                       value = {-1:'(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_139_64 = Coupling(name = 'UVGC_139_64',
                       value = {-1:'(-47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_139_65 = Coupling(name = 'UVGC_139_65',
                       value = {-1:'-(complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_139_66 = Coupling(name = 'UVGC_139_66',
                       value = {-1:'( 0 if Mphi8 else (complex(0,1)*G**4)/(16.*cmath.pi**2) )'},
                       order = {'QCD':4})

UVGC_139_67 = Coupling(name = 'UVGC_139_67',
                       value = {-1:'( 0 if MT else (complex(0,1)*G**4)/(24.*cmath.pi**2) )'},
                       order = {'QCD':4})

UVGC_139_68 = Coupling(name = 'UVGC_139_68',
                       value = {-1:'( (-3*complex(0,1)*G**4)/(8.*cmath.pi**2) if Mphi8 else (-3*complex(0,1)*G**4)/(8.*cmath.pi**2) ) + (9*complex(0,1)*G**4)/(128.*cmath.pi**2)',0:'( (complex(0,1)*G**4)/(32.*cmath.pi**2) if Mphi8 else (complex(0,1)*G**4)/(32.*cmath.pi**2) ) - (complex(0,1)*G**4)/(32.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_140_69 = Coupling(name = 'UVGC_140_69',
                       value = {-1:'( (-3*complex(0,1)*G**2*lds4)/(8.*cmath.pi**2) if Mphi8 else (-3*complex(0,1)*G**2*lds4)/(8.*cmath.pi**2) ) - (3*complex(0,1)*G**2*lds4)/(16.*cmath.pi**2)',0:'( (complex(0,1)*G**2*lds4)/(32.*cmath.pi**2) if Mphi8 else (complex(0,1)*G**2*lds4)/(32.*cmath.pi**2) ) - (complex(0,1)*G**2*lds4)/(32.*cmath.pi**2)'},
                       order = {'NP':2,'QCD':2})

UVGC_148_70 = Coupling(name = 'UVGC_148_70',
                       value = {-1:'(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_148_71 = Coupling(name = 'UVGC_148_71',
                       value = {-1:'-(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_150_72 = Coupling(name = 'UVGC_150_72',
                       value = {-1:'( (complex(0,1)*G**2)/(6.*cmath.pi**2) if MB else -(complex(0,1)*G**2)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2)/(12.*cmath.pi**2)',0:'( (5*complex(0,1)*G**2)/(12.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MB/MU_R))/(2.*cmath.pi**2) if MB else (complex(0,1)*G**2)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_151_73 = Coupling(name = 'UVGC_151_73',
                       value = {-1:'( (ee*complex(0,1)*G**2)/(18.*cmath.pi**2) if MB else -(ee*complex(0,1)*G**2)/(36.*cmath.pi**2) )',0:'( (5*ee*complex(0,1)*G**2)/(36.*cmath.pi**2) - (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(6.*cmath.pi**2) if MB else (ee*complex(0,1)*G**2)/(36.*cmath.pi**2) ) - (ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_152_74 = Coupling(name = 'UVGC_152_74',
                       value = {-1:'( -(complex(0,1)*G**3)/(6.*cmath.pi**2) if MB else (complex(0,1)*G**3)/(12.*cmath.pi**2) )',0:'( (-5*complex(0,1)*G**3)/(12.*cmath.pi**2) + (complex(0,1)*G**3*reglog(MB/MU_R))/(2.*cmath.pi**2) if MB else -(complex(0,1)*G**3)/(12.*cmath.pi**2) ) + (complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_75 = Coupling(name = 'UVGC_153_75',
                       value = {-1:'( (complex(0,1)*G**2*MB)/(6.*cmath.pi**2) if MB else -(complex(0,1)*G**2*MB)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2*MB)/(3.*cmath.pi**2)',0:'( (3*complex(0,1)*G**2*MB)/(4.*cmath.pi**2) - (complex(0,1)*G**2*MB*reglog(MB/MU_R))/cmath.pi**2 if MB else (complex(0,1)*G**2*MB)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2*MB)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_154_76 = Coupling(name = 'UVGC_154_76',
                       value = {-1:'( (cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) if MB else -(cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) + (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)',0:'( (5*cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (5*ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) - (cw*ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(12.*cw*cmath.pi**2) if MB else (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) - (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_155_77 = Coupling(name = 'UVGC_155_77',
                       value = {-1:'( -(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) if MB else (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) ) - (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',0:'( (-5*ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) + (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(6.*cw*cmath.pi**2) if MB else -(ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) ) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_156_78 = Coupling(name = 'UVGC_156_78',
                       value = {-1:'( (complex(0,1)*G**2*yb)/(6.*cmath.pi**2*cmath.sqrt(2)) if MB else -(complex(0,1)*G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (complex(0,1)*G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (3*complex(0,1)*G**2*yb)/(4.*cmath.pi**2*cmath.sqrt(2)) - (complex(0,1)*G**2*yb*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MB else (complex(0,1)*G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (complex(0,1)*G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_157_79 = Coupling(name = 'UVGC_157_79',
                       value = {-1:'( -(G**2*yb)/(6.*cmath.pi**2*cmath.sqrt(2)) if MB else (G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (-3*G**2*yb)/(4.*cmath.pi**2*cmath.sqrt(2)) + (G**2*yb*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MB else -(G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_158_80 = Coupling(name = 'UVGC_158_80',
                       value = {-1:'( (3*complex(0,1)*G**2*Mphi8**2)/(8.*cmath.pi**2) if Mphi8 else (3*complex(0,1)*G**2*Mphi8**2)/(8.*cmath.pi**2) ) + (3*complex(0,1)*G**2*Mphi8**2)/(16.*cmath.pi**2)',0:'( (41*complex(0,1)*G**2*Mphi8**2)/(32.*cmath.pi**2) - (9*complex(0,1)*G**2*Mphi8**2*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else -(complex(0,1)*G**2*Mphi8**2)/(32.*cmath.pi**2) ) + (complex(0,1)*G**2*Mphi8**2)/(32.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_159_81 = Coupling(name = 'UVGC_159_81',
                       value = {-1:'( 0 if MB else (complex(0,1)*G**2)/(24.*cmath.pi**2) ) - (complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**2*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':2})

UVGC_159_82 = Coupling(name = 'UVGC_159_82',
                       value = {-1:'( 0 if Mphi8 else (complex(0,1)*G**2)/(16.*cmath.pi**2) ) - (complex(0,1)*G**2)/(16.*cmath.pi**2)',0:'( (complex(0,1)*G**2)/(16.*cmath.pi**2) + (complex(0,1)*G**2*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else (complex(0,1)*G**2)/(16.*cmath.pi**2) ) - (complex(0,1)*G**2)/(16.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_159_83 = Coupling(name = 'UVGC_159_83',
                       value = {-1:'( 0 if MT else (complex(0,1)*G**2)/(24.*cmath.pi**2) ) - (complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':2})

UVGC_160_84 = Coupling(name = 'UVGC_160_84',
                       value = {-1:'( 0 if MB else -G**3/(16.*cmath.pi**2) ) + G**3/(24.*cmath.pi**2)',0:'( -(G**3*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':3})

UVGC_160_85 = Coupling(name = 'UVGC_160_85',
                       value = {-1:'(51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_160_86 = Coupling(name = 'UVGC_160_86',
                       value = {-1:'( 0 if Mphi8 else (-3*G**3)/(32.*cmath.pi**2) ) + G**3/(16.*cmath.pi**2)',0:'( -G**3/(16.*cmath.pi**2) - (G**3*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else -G**3/(16.*cmath.pi**2) ) + G**3/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_160_87 = Coupling(name = 'UVGC_160_87',
                       value = {-1:'( 0 if MT else -G**3/(16.*cmath.pi**2) ) + G**3/(24.*cmath.pi**2)',0:'( -(G**3*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':3})

UVGC_161_88 = Coupling(name = 'UVGC_161_88',
                       value = {-1:'(21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_161_89 = Coupling(name = 'UVGC_161_89',
                       value = {-1:'G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_162_90 = Coupling(name = 'UVGC_162_90',
                       value = {-1:'(33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_162_91 = Coupling(name = 'UVGC_162_91',
                       value = {-1:'(3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_162_92 = Coupling(name = 'UVGC_162_92',
                       value = {-1:'( 0 if Mphi8 else (-3*G**3)/(32.*cmath.pi**2) ) + G**3/(8.*cmath.pi**2)',0:'( -G**3/(16.*cmath.pi**2) - (G**3*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else -G**3/(16.*cmath.pi**2) ) + G**3/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_163_93 = Coupling(name = 'UVGC_163_93',
                       value = {-1:'( 0 if MB else G**3/(16.*cmath.pi**2) ) - G**3/(24.*cmath.pi**2)',0:'( (G**3*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':3})

UVGC_163_94 = Coupling(name = 'UVGC_163_94',
                       value = {-1:'(-51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_163_95 = Coupling(name = 'UVGC_163_95',
                       value = {-1:'( 0 if Mphi8 else (3*G**3)/(32.*cmath.pi**2) )',0:'( G**3/(16.*cmath.pi**2) + (G**3*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else G**3/(16.*cmath.pi**2) ) - G**3/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_163_96 = Coupling(name = 'UVGC_163_96',
                       value = {-1:'( 0 if MT else G**3/(16.*cmath.pi**2) ) - G**3/(24.*cmath.pi**2)',0:'( (G**3*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':3})

UVGC_164_97 = Coupling(name = 'UVGC_164_97',
                       value = {-1:'(-33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_164_98 = Coupling(name = 'UVGC_164_98',
                       value = {-1:'(-3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_164_99 = Coupling(name = 'UVGC_164_99',
                       value = {-1:'( 0 if Mphi8 else (3*G**3)/(32.*cmath.pi**2) ) - G**3/(16.*cmath.pi**2)',0:'( G**3/(16.*cmath.pi**2) + (G**3*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else G**3/(16.*cmath.pi**2) ) - G**3/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_165_100 = Coupling(name = 'UVGC_165_100',
                        value = {-1:'(-21*G**3)/(64.*cmath.pi**2)'},
                        order = {'QCD':3})

UVGC_165_101 = Coupling(name = 'UVGC_165_101',
                        value = {-1:'-G**3/(64.*cmath.pi**2)'},
                        order = {'QCD':3})

UVGC_166_102 = Coupling(name = 'UVGC_166_102',
                        value = {-1:'( 0 if MB else -(complex(0,1)*G**4)/(12.*cmath.pi**2) ) + (complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'( -(complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_166_103 = Coupling(name = 'UVGC_166_103',
                        value = {-1:'(147*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_104 = Coupling(name = 'UVGC_166_104',
                        value = {-1:'(21*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_105 = Coupling(name = 'UVGC_166_105',
                        value = {-1:'( 0 if Mphi8 else -(complex(0,1)*G**4)/(8.*cmath.pi**2) ) - (complex(0,1)*G**4)/(16.*cmath.pi**2)',0:'( -(complex(0,1)*G**4)/(16.*cmath.pi**2) - (complex(0,1)*G**4*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else -(complex(0,1)*G**4)/(16.*cmath.pi**2) ) + (complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_106 = Coupling(name = 'UVGC_166_106',
                        value = {-1:'( 0 if MT else -(complex(0,1)*G**4)/(12.*cmath.pi**2) ) + (complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'( -(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_167_107 = Coupling(name = 'UVGC_167_107',
                        value = {-1:'(147*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_167_108 = Coupling(name = 'UVGC_167_108',
                        value = {-1:'(3*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_167_109 = Coupling(name = 'UVGC_167_109',
                        value = {-1:'( 0 if Mphi8 else -(complex(0,1)*G**4)/(8.*cmath.pi**2) ) + (5*complex(0,1)*G**4)/(16.*cmath.pi**2)',0:'( -(complex(0,1)*G**4)/(16.*cmath.pi**2) - (complex(0,1)*G**4*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else -(complex(0,1)*G**4)/(16.*cmath.pi**2) ) + (complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_168_110 = Coupling(name = 'UVGC_168_110',
                        value = {-1:'( 0 if MB else -(complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( -(complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_168_111 = Coupling(name = 'UVGC_168_111',
                        value = {-1:'-(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_168_112 = Coupling(name = 'UVGC_168_112',
                        value = {-1:'(523*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_168_113 = Coupling(name = 'UVGC_168_113',
                        value = {-1:'(13*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_168_114 = Coupling(name = 'UVGC_168_114',
                        value = {-1:'( 0 if Mphi8 else -(complex(0,1)*G**4)/(8.*cmath.pi**2) ) + (3*complex(0,1)*G**4)/(16.*cmath.pi**2)',0:'( -(complex(0,1)*G**4)/(16.*cmath.pi**2) - (complex(0,1)*G**4*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else -(complex(0,1)*G**4)/(16.*cmath.pi**2) ) + (complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_168_115 = Coupling(name = 'UVGC_168_115',
                        value = {-1:'( 0 if MT else -(complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( -(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_169_116 = Coupling(name = 'UVGC_169_116',
                        value = {-1:'( 0 if MB else (complex(0,1)*G**4)/(12.*cmath.pi**2) ) - (complex(0,1)*G**4)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_169_117 = Coupling(name = 'UVGC_169_117',
                        value = {-1:'(-341*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_118 = Coupling(name = 'UVGC_169_118',
                        value = {-1:'(-11*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_119 = Coupling(name = 'UVGC_169_119',
                        value = {-1:'( 0 if Mphi8 else (complex(0,1)*G**4)/(8.*cmath.pi**2) ) - (complex(0,1)*G**4)/(16.*cmath.pi**2)',0:'( (complex(0,1)*G**4)/(16.*cmath.pi**2) + (complex(0,1)*G**4*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else (complex(0,1)*G**4)/(16.*cmath.pi**2) ) - (complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_120 = Coupling(name = 'UVGC_169_120',
                        value = {-1:'( 0 if MT else (complex(0,1)*G**4)/(12.*cmath.pi**2) ) - (complex(0,1)*G**4)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_170_121 = Coupling(name = 'UVGC_170_121',
                        value = {-1:'(-83*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_170_122 = Coupling(name = 'UVGC_170_122',
                        value = {-1:'(-5*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_171_123 = Coupling(name = 'UVGC_171_123',
                        value = {-1:'( 0 if MB else (complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( (complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_171_124 = Coupling(name = 'UVGC_171_124',
                        value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_171_125 = Coupling(name = 'UVGC_171_125',
                        value = {-1:'(-85*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_171_126 = Coupling(name = 'UVGC_171_126',
                        value = {-1:'(-19*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_171_127 = Coupling(name = 'UVGC_171_127',
                        value = {-1:'( 0 if Mphi8 else (complex(0,1)*G**4)/(8.*cmath.pi**2) ) + (3*complex(0,1)*G**4)/(16.*cmath.pi**2)',0:'( (complex(0,1)*G**4)/(16.*cmath.pi**2) + (complex(0,1)*G**4*reglog(Mphi8/MU_R))/(8.*cmath.pi**2) if Mphi8 else (complex(0,1)*G**4)/(16.*cmath.pi**2) ) - (complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_171_128 = Coupling(name = 'UVGC_171_128',
                        value = {-1:'( 0 if MT else (complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( (complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_172_129 = Coupling(name = 'UVGC_172_129',
                        value = {-1:'( (complex(0,1)*G**2)/(6.*cmath.pi**2) if MT else -(complex(0,1)*G**2)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2)/(12.*cmath.pi**2)',0:'( (5*complex(0,1)*G**2)/(12.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MT/MU_R))/(2.*cmath.pi**2) if MT else (complex(0,1)*G**2)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                        order = {'QCD':2})

UVGC_173_130 = Coupling(name = 'UVGC_173_130',
                        value = {-1:'( -(ee*complex(0,1)*G**2)/(9.*cmath.pi**2) if MT else (ee*complex(0,1)*G**2)/(18.*cmath.pi**2) )',0:'( (-5*ee*complex(0,1)*G**2)/(18.*cmath.pi**2) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(3.*cmath.pi**2) if MT else -(ee*complex(0,1)*G**2)/(18.*cmath.pi**2) ) + (ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_174_131 = Coupling(name = 'UVGC_174_131',
                        value = {-1:'( -(complex(0,1)*G**3)/(6.*cmath.pi**2) if MT else (complex(0,1)*G**3)/(12.*cmath.pi**2) )',0:'( (-5*complex(0,1)*G**3)/(12.*cmath.pi**2) + (complex(0,1)*G**3*reglog(MT/MU_R))/(2.*cmath.pi**2) if MT else -(complex(0,1)*G**3)/(12.*cmath.pi**2) ) + (complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                        order = {'QCD':3})

UVGC_175_132 = Coupling(name = 'UVGC_175_132',
                        value = {-1:'( (complex(0,1)*G**2*MT)/(6.*cmath.pi**2) if MT else -(complex(0,1)*G**2*MT)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2*MT)/(3.*cmath.pi**2)',0:'( (3*complex(0,1)*G**2*MT)/(4.*cmath.pi**2) - (complex(0,1)*G**2*MT*reglog(MT/MU_R))/cmath.pi**2 if MT else (complex(0,1)*G**2*MT)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2*MT)/(12.*cmath.pi**2)'},
                        order = {'QCD':2})

UVGC_176_133 = Coupling(name = 'UVGC_176_133',
                        value = {-1:'( -(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2)) if MB else (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) )',0:'( (-5*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2)) if MB else -(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) ) + (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_176_134 = Coupling(name = 'UVGC_176_134',
                        value = {-1:'( -(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2)) if MT else (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) )',0:'( (-5*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2)) if MT else -(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) ) + (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_177_135 = Coupling(name = 'UVGC_177_135',
                        value = {-1:'( -(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) if MT else (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) - (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)',0:'( (-5*cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (5*ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) + (cw*ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(12.*cw*cmath.pi**2) if MT else -(cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) + (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_178_136 = Coupling(name = 'UVGC_178_136',
                        value = {-1:'( (ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2) if MT else -(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) ) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)',0:'( (5*ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(3.*cw*cmath.pi**2) if MT else (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) ) - (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_179_137 = Coupling(name = 'UVGC_179_137',
                        value = {-1:'( (G**2*yb)/(12.*cmath.pi**2) if MB else -(G**2*yb)/(24.*cmath.pi**2) )',0:'( (13*G**2*yb)/(24.*cmath.pi**2) - (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else (G**2*yb)/(24.*cmath.pi**2) ) - (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_179_138 = Coupling(name = 'UVGC_179_138',
                        value = {-1:'( (G**2*yb)/(12.*cmath.pi**2) if MT else -(G**2*yb)/(24.*cmath.pi**2) )',0:'( (5*G**2*yb)/(24.*cmath.pi**2) - (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else (G**2*yb)/(24.*cmath.pi**2) ) - (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_179_139 = Coupling(name = 'UVGC_179_139',
                        value = {-1:'(G**2*yb)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_180_140 = Coupling(name = 'UVGC_180_140',
                        value = {-1:'( -(G**2*yb)/(12.*cmath.pi**2) if MB else (G**2*yb)/(24.*cmath.pi**2) )',0:'( (-13*G**2*yb)/(24.*cmath.pi**2) + (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else -(G**2*yb)/(24.*cmath.pi**2) ) + (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_180_141 = Coupling(name = 'UVGC_180_141',
                        value = {-1:'( -(G**2*yb)/(12.*cmath.pi**2) if MT else (G**2*yb)/(24.*cmath.pi**2) )',0:'( (-5*G**2*yb)/(24.*cmath.pi**2) + (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else -(G**2*yb)/(24.*cmath.pi**2) ) + (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_180_142 = Coupling(name = 'UVGC_180_142',
                        value = {-1:'-(G**2*yb)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_181_143 = Coupling(name = 'UVGC_181_143',
                        value = {-1:'( (G**2*yt)/(12.*cmath.pi**2) if MB else -(G**2*yt)/(24.*cmath.pi**2) )',0:'( (5*G**2*yt)/(24.*cmath.pi**2) - (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else (G**2*yt)/(24.*cmath.pi**2) ) - (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_181_144 = Coupling(name = 'UVGC_181_144',
                        value = {-1:'( (G**2*yt)/(12.*cmath.pi**2) if MT else -(G**2*yt)/(24.*cmath.pi**2) )',0:'( (13*G**2*yt)/(24.*cmath.pi**2) - (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else (G**2*yt)/(24.*cmath.pi**2) ) - (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_181_145 = Coupling(name = 'UVGC_181_145',
                        value = {-1:'(G**2*yt)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_182_146 = Coupling(name = 'UVGC_182_146',
                        value = {-1:'( -(G**2*yt)/(12.*cmath.pi**2) if MB else (G**2*yt)/(24.*cmath.pi**2) )',0:'( (-5*G**2*yt)/(24.*cmath.pi**2) + (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else -(G**2*yt)/(24.*cmath.pi**2) ) + (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_182_147 = Coupling(name = 'UVGC_182_147',
                        value = {-1:'( -(G**2*yt)/(12.*cmath.pi**2) if MT else (G**2*yt)/(24.*cmath.pi**2) )',0:'( (-13*G**2*yt)/(24.*cmath.pi**2) + (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else -(G**2*yt)/(24.*cmath.pi**2) ) + (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_182_148 = Coupling(name = 'UVGC_182_148',
                        value = {-1:'-(G**2*yt)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_183_149 = Coupling(name = 'UVGC_183_149',
                        value = {-1:'( (G**2*yt)/(6.*cmath.pi**2*cmath.sqrt(2)) if MT else -(G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (3*G**2*yt)/(4.*cmath.pi**2*cmath.sqrt(2)) - (G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MT else (G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_184_150 = Coupling(name = 'UVGC_184_150',
                        value = {-1:'( (complex(0,1)*G**2*yt)/(6.*cmath.pi**2*cmath.sqrt(2)) if MT else -(complex(0,1)*G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (complex(0,1)*G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (3*complex(0,1)*G**2*yt)/(4.*cmath.pi**2*cmath.sqrt(2)) - (complex(0,1)*G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MT else (complex(0,1)*G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (complex(0,1)*G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})



==> anc/GSDM_Octet_NLO/CT_vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_vertices, all_CTvertices, Vertex, CTVertex
import particles as P
import CT_couplings as C
import lorentz as L


V_1 = CTVertex(name = 'V_1',
               type = 'R2',
               particles = [ P.g, P.g, P.g ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(0,0,0):C.R2GC_160_46,(0,0,1):C.R2GC_160_47,(0,1,0):C.R2GC_163_48,(0,1,1):C.R2GC_163_49,(0,2,0):C.R2GC_163_48,(0,2,1):C.R2GC_163_49,(0,3,0):C.R2GC_160_46,(0,3,1):C.R2GC_160_47,(0,4,0):C.R2GC_160_46,(0,4,1):C.R2GC_160_47,(0,5,0):C.R2GC_163_48,(0,5,1):C.R2GC_163_49})

V_2 = CTVertex(name = 'V_2',
               type = 'R2',
               particles = [ P.g, P.g, P.g, P.g ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(2,0,0):C.R2GC_115_8,(2,0,1):C.R2GC_115_9,(0,0,0):C.R2GC_115_8,(0,0,1):C.R2GC_115_9,(4,0,0):C.R2GC_113_4,(4,0,1):C.R2GC_113_5,(3,0,0):C.R2GC_113_4,(3,0,1):C.R2GC_113_5,(8,0,0):C.R2GC_114_6,(8,0,1):C.R2GC_114_7,(7,0,0):C.R2GC_120_15,(7,0,1):C.R2GC_169_54,(6,0,0):C.R2GC_119_13,(6,0,1):C.R2GC_170_55,(5,0,0):C.R2GC_113_4,(5,0,1):C.R2GC_113_5,(1,0,0):C.R2GC_113_4,(1,0,1):C.R2GC_113_5,(11,0,0):C.R2GC_117_11,(11,0,1):C.R2GC_117_12,(10,0,0):C.R2GC_117_11,(10,0,1):C.R2GC_117_12,(9,0,1):C.R2GC_116_10,(2,1,0):C.R2GC_115_8,(2,1,1):C.R2GC_115_9,(0,1,0):C.R2GC_115_8,(0,1,1):C.R2GC_115_9,(6,1,0):C.R2GC_167_51,(6,1,1):C.R2GC_167_52,(4,1,0):C.R2GC_113_4,(4,1,1):C.R2GC_113_5,(3,1,0):C.R2GC_113_4,(3,1,1):C.R2GC_113_5,(8,1,0):C.R2GC_114_6,(8,1,1):C.R2GC_171_56,(7,1,0):C.R2GC_120_15,(7,1,1):C.R2GC_120_16,(5,1,0):C.R2GC_113_4,(5,1,1):C.R2GC_113_5,(1,1,0):C.R2GC_113_4,(1,1,1):C.R2GC_113_5,(11,1,0):C.R2GC_117_11,(11,1,1):C.R2GC_117_12,(10,1,0):C.R2GC_117_11,(10,1,1):C.R2GC_117_12,(9,1,1):C.R2GC_116_10,(2,2,0):C.R2GC_115_8,(2,2,1):C.R2GC_115_9,(0,2,0):C.R2GC_115_8,(0,2,1):C.R2GC_115_9,(4,2,0):C.R2GC_113_4,(4,2,1):C.R2GC_113_5,(3,2,0):C.R2GC_113_4,(3,2,1):C.R2GC_113_5,(8,2,0):C.R2GC_114_6,(8,2,1):C.R2GC_168_53,(6,2,0):C.R2GC_119_13,(6,2,1):C.R2GC_119_14,(7,2,0):C.R2GC_166_50,(7,2,1):C.R2GC_115_9,(5,2,0):C.R2GC_113_4,(5,2,1):C.R2GC_113_5,(1,2,0):C.R2GC_113_4,(1,2,1):C.R2GC_113_5,(11,2,0):C.R2GC_117_11,(11,2,1):C.R2GC_117_12,(10,2,0):C.R2GC_117_11,(10,2,1):C.R2GC_117_12,(9,2,1):C.R2GC_116_10})

V_3 = CTVertex(name = 'V_3',
               type = 'R2',
               particles = [ P.g, P.phi8__tilde__, P.phi8 ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VSS1, L.VSS3 ],
               loop_particles = [ [ [P.g, P.phi8] ] ],
               couplings = {(0,0,0):C.R2GC_137_33,(0,1,0):C.R2GC_138_34})

V_4 = CTVertex(name = 'V_4',
               type = 'R2',
               particles = [ P.chi__tilde__, P.chi, P.phi8__tilde__, P.phi8 ],
               color = [ 'Identity(3,4)' ],
               lorentz = [ L.SSSS1 ],
               loop_particles = [ [ [P.g, P.phi8] ] ],
               couplings = {(0,0,0):C.R2GC_140_36})

V_5 = CTVertex(name = 'V_5',
               type = 'R2',
               particles = [ P.g, P.g, P.phi8__tilde__, P.phi8 ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVSS1 ],
               loop_particles = [ [ [P.g] ], [ [P.g, P.phi8] ] ],
               couplings = {(2,0,0):C.R2GC_120_15,(2,0,1):C.R2GC_128_21,(0,0,0):C.R2GC_120_15,(0,0,1):C.R2GC_128_21,(7,0,0):C.R2GC_120_15,(7,0,1):C.R2GC_139_35,(6,0,0):C.R2GC_120_15,(6,0,1):C.R2GC_139_35,(4,0,0):C.R2GC_127_19,(4,0,1):C.R2GC_127_20,(3,0,0):C.R2GC_127_19,(3,0,1):C.R2GC_127_20,(5,0,0):C.R2GC_127_19,(5,0,1):C.R2GC_127_20,(1,0,0):C.R2GC_127_19,(1,0,1):C.R2GC_127_20,(10,0,0):C.R2GC_133_27,(10,0,1):C.R2GC_133_28,(9,0,0):C.R2GC_133_27,(9,0,1):C.R2GC_133_28,(8,0,0):C.R2GC_119_13,(8,0,1):C.R2GC_130_23})

V_6 = CTVertex(name = 'V_6',
               type = 'R2',
               particles = [ P.t__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS5 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_180_60,(0,1,0):C.R2GC_181_61})

V_7 = CTVertex(name = 'V_7',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_157_44})

V_8 = CTVertex(name = 'V_8',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_156_43})

V_9 = CTVertex(name = 'V_9',
               type = 'R2',
               particles = [ P.b__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS5 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_182_62,(0,1,0):C.R2GC_179_59})

V_10 = CTVertex(name = 'V_10',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_183_63})

V_11 = CTVertex(name = 'V_11',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_184_64})

V_12 = CTVertex(name = 'V_12',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_144_37})

V_13 = CTVertex(name = 'V_13',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_144_37})

V_14 = CTVertex(name = 'V_14',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_144_37})

V_15 = CTVertex(name = 'V_15',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_121_17})

V_16 = CTVertex(name = 'V_16',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_121_17})

V_17 = CTVertex(name = 'V_17',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_121_17})

V_18 = CTVertex(name = 'V_18',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_122_18})

V_19 = CTVertex(name = 'V_19',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_122_18})

V_20 = CTVertex(name = 'V_20',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_122_18})

V_21 = CTVertex(name = 'V_21',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_122_18})

V_22 = CTVertex(name = 'V_22',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_122_18})

V_23 = CTVertex(name = 'V_23',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_122_18})

V_24 = CTVertex(name = 'V_24',
                type = 'R2',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_148_38})

V_25 = CTVertex(name = 'V_25',
                type = 'R2',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_148_38})

V_26 = CTVertex(name = 'V_26',
                type = 'R2',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_148_38})

V_27 = CTVertex(name = 'V_27',
                type = 'R2',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_148_38})

V_28 = CTVertex(name = 'V_28',
                type = 'R2',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_148_38})

V_29 = CTVertex(name = 'V_29',
                type = 'R2',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_148_38})

V_30 = CTVertex(name = 'V_30',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_102_3,(0,1,0):C.R2GC_178_58})

V_31 = CTVertex(name = 'V_31',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_102_3,(0,1,0):C.R2GC_178_58})

V_32 = CTVertex(name = 'V_32',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_102_3,(0,1,0):C.R2GC_178_58})

V_33 = CTVertex(name = 'V_33',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_154_41,(0,1,0):C.R2GC_155_42})

V_34 = CTVertex(name = 'V_34',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_154_41,(0,1,0):C.R2GC_155_42})

V_35 = CTVertex(name = 'V_35',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_154_41,(0,1,0):C.R2GC_155_42})

V_36 = CTVertex(name = 'V_36',
                type = 'R2',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_150_39})

V_37 = CTVertex(name = 'V_37',
                type = 'R2',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_150_39})

V_38 = CTVertex(name = 'V_38',
                type = 'R2',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_175_57,(0,1,0):C.R2GC_150_39})

V_39 = CTVertex(name = 'V_39',
                type = 'R2',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_150_39})

V_40 = CTVertex(name = 'V_40',
                type = 'R2',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_150_39})

V_41 = CTVertex(name = 'V_41',
                type = 'R2',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_153_40,(0,1,0):C.R2GC_150_39})

V_42 = CTVertex(name = 'V_42',
                type = 'R2',
                particles = [ P.phi8__tilde__, P.phi8 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.SS1, L.SS2 ],
                loop_particles = [ [ [P.g, P.phi8] ] ],
                couplings = {(0,0,0):C.R2GC_158_45,(0,1,0):C.R2GC_136_32})

V_43 = CTVertex(name = 'V_43',
                type = 'R2',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV2, L.VV3, L.VV4 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ], [ [P.t] ] ],
                couplings = {(0,2,2):C.R2GC_75_65,(0,0,0):C.R2GC_87_66,(0,0,3):C.R2GC_87_67,(0,1,1):C.R2GC_90_72})

V_44 = CTVertex(name = 'V_44',
                type = 'R2',
                particles = [ P.g, P.g, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_88_68,(0,0,1):C.R2GC_88_69})

V_45 = CTVertex(name = 'V_45',
                type = 'R2',
                particles = [ P.g, P.g, P.W__minus__, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV7 ],
                loop_particles = [ [ [P.b, P.t], [P.c, P.s], [P.d, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_101_2})

V_46 = CTVertex(name = 'V_46',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.Z ],
                color = [ 'Identity(2,3)' ],
                lorentz = [ L.VVVV7 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_93_77,(0,0,1):C.R2GC_93_78})

V_47 = CTVertex(name = 'V_47',
                type = 'R2',
                particles = [ P.g, P.g, P.Z, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV7 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_96_83,(0,0,1):C.R2GC_96_84})

V_48 = CTVertex(name = 'V_48',
                type = 'R2',
                particles = [ P.a, P.a, P.g, P.g ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.VVVV7 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_91_73,(0,0,1):C.R2GC_91_74})

V_49 = CTVertex(name = 'V_49',
                type = 'R2',
                particles = [ P.g, P.g, P.g, P.Z ],
                color = [ 'd(1,2,3)', 'f(1,2,3)' ],
                lorentz = [ L.VVVV1, L.VVVV7 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(1,0,0):C.R2GC_95_81,(1,0,1):C.R2GC_95_82,(0,1,0):C.R2GC_94_79,(0,1,1):C.R2GC_94_80})

V_50 = CTVertex(name = 'V_50',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.g ],
                color = [ 'd(2,3,4)' ],
                lorentz = [ L.VVVV7 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_92_75,(0,0,1):C.R2GC_92_76})

V_51 = CTVertex(name = 'V_51',
                type = 'R2',
                particles = [ P.g, P.g, P.H, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_89_70,(0,0,1):C.R2GC_89_71})

V_52 = CTVertex(name = 'V_52',
                type = 'R2',
                particles = [ P.g, P.g, P.G0, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_89_70,(0,0,1):C.R2GC_89_71})

V_53 = CTVertex(name = 'V_53',
                type = 'R2',
                particles = [ P.g, P.g, P.G__minus__, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_100_1})

V_54 = CTVertex(name = 'V_54',
                type = 'R2',
                particles = [ P.phi8__tilde__, P.phi8__tilde__, P.phi8, P.phi8 ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.SSSS1 ],
                loop_particles = [ [ [P.g] ], [ [P.g, P.phi8] ] ],
                couplings = {(0,0,0):C.R2GC_131_24,(0,0,1):C.R2GC_114_7,(2,0,0):C.R2GC_131_24,(2,0,1):C.R2GC_114_7,(6,0,0):C.R2GC_129_22,(6,0,1):C.R2GC_115_9,(7,0,0):C.R2GC_131_24,(7,0,1):C.R2GC_114_7,(5,0,0):C.R2GC_135_31,(5,0,1):C.R2GC_113_5,(1,0,0):C.R2GC_135_31,(1,0,1):C.R2GC_113_5,(4,0,0):C.R2GC_135_31,(4,0,1):C.R2GC_113_5,(3,0,0):C.R2GC_135_31,(3,0,1):C.R2GC_113_5,(8,0,0):C.R2GC_129_22,(8,0,1):C.R2GC_115_9,(11,0,0):C.R2GC_134_29,(11,0,1):C.R2GC_134_30,(10,0,0):C.R2GC_134_29,(10,0,1):C.R2GC_134_30,(9,0,0):C.R2GC_132_25,(9,0,1):C.R2GC_132_26})

V_55 = CTVertex(name = 'V_55',
                type = 'UV',
                particles = [ P.g, P.g, P.g ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VVV1, L.VVV2, L.VVV3, L.VVV4, L.VVV5, L.VVV6, L.VVV7, L.VVV8 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_160_84,(0,0,1):C.UVGC_138_57,(0,0,2):C.UVGC_160_85,(0,0,3):C.UVGC_118_18,(0,0,4):C.UVGC_160_86,(0,0,5):C.UVGC_160_87,(0,1,0):C.UVGC_163_93,(0,1,1):C.UVGC_137_51,(0,1,2):C.UVGC_164_97,(0,1,3):C.UVGC_164_98,(0,1,4):C.UVGC_164_99,(0,1,5):C.UVGC_163_96,(0,3,0):C.UVGC_163_93,(0,3,1):C.UVGC_137_51,(0,3,2):C.UVGC_163_94,(0,3,3):C.UVGC_112_8,(0,3,4):C.UVGC_163_95,(0,3,5):C.UVGC_163_96,(0,5,0):C.UVGC_160_84,(0,5,1):C.UVGC_138_57,(0,5,2):C.UVGC_162_90,(0,5,3):C.UVGC_162_91,(0,5,4):C.UVGC_162_92,(0,5,5):C.UVGC_160_87,(0,6,0):C.UVGC_160_84,(0,6,1):C.UVGC_138_57,(0,6,2):C.UVGC_161_88,(0,6,3):C.UVGC_161_89,(0,6,4):C.UVGC_160_86,(0,6,5):C.UVGC_160_87,(0,7,0):C.UVGC_163_93,(0,7,1):C.UVGC_137_51,(0,7,2):C.UVGC_165_100,(0,7,3):C.UVGC_165_101,(0,7,4):C.UVGC_164_99,(0,7,5):C.UVGC_163_96,(0,2,2):C.UVGC_112_7,(0,2,3):C.UVGC_112_8,(0,4,2):C.UVGC_118_17,(0,4,3):C.UVGC_118_18,(0,4,4):C.UVGC_118_19})

V_56 = CTVertex(name = 'V_56',
                type = 'UV',
                particles = [ P.g, P.g, P.g, P.g ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(2,0,3):C.UVGC_114_12,(2,0,4):C.UVGC_114_11,(0,0,3):C.UVGC_114_12,(0,0,4):C.UVGC_114_11,(4,0,3):C.UVGC_113_9,(4,0,4):C.UVGC_113_10,(3,0,3):C.UVGC_113_9,(3,0,4):C.UVGC_113_10,(8,0,3):C.UVGC_114_11,(8,0,4):C.UVGC_114_12,(7,0,0):C.UVGC_169_116,(7,0,2):C.UVGC_139_63,(7,0,3):C.UVGC_169_117,(7,0,4):C.UVGC_169_118,(7,0,5):C.UVGC_169_119,(7,0,6):C.UVGC_169_120,(6,0,0):C.UVGC_169_116,(6,0,2):C.UVGC_139_63,(6,0,3):C.UVGC_170_121,(6,0,4):C.UVGC_170_122,(6,0,5):C.UVGC_169_119,(6,0,6):C.UVGC_169_120,(5,0,3):C.UVGC_113_9,(5,0,4):C.UVGC_113_10,(1,0,3):C.UVGC_113_9,(1,0,4):C.UVGC_113_10,(11,0,3):C.UVGC_117_15,(11,0,4):C.UVGC_117_16,(10,0,3):C.UVGC_117_15,(10,0,4):C.UVGC_117_16,(9,0,3):C.UVGC_116_13,(9,0,4):C.UVGC_116_14,(2,1,3):C.UVGC_114_12,(2,1,4):C.UVGC_114_11,(0,1,3):C.UVGC_114_12,(0,1,4):C.UVGC_114_11,(6,1,0):C.UVGC_166_102,(6,1,3):C.UVGC_167_107,(6,1,4):C.UVGC_167_108,(6,1,5):C.UVGC_167_109,(6,1,6):C.UVGC_166_106,(4,1,3):C.UVGC_113_9,(4,1,4):C.UVGC_113_10,(3,1,3):C.UVGC_113_9,(3,1,4):C.UVGC_113_10,(8,1,0):C.UVGC_171_123,(8,1,2):C.UVGC_171_124,(8,1,3):C.UVGC_171_125,(8,1,4):C.UVGC_171_126,(8,1,5):C.UVGC_171_127,(8,1,6):C.UVGC_171_128,(7,1,1):C.UVGC_119_20,(7,1,3):C.UVGC_120_23,(7,1,4):C.UVGC_120_24,(7,1,5):C.UVGC_120_25,(5,1,3):C.UVGC_113_9,(5,1,4):C.UVGC_113_10,(1,1,3):C.UVGC_113_9,(1,1,4):C.UVGC_113_10,(11,1,3):C.UVGC_117_15,(11,1,4):C.UVGC_117_16,(10,1,3):C.UVGC_117_15,(10,1,4):C.UVGC_117_16,(9,1,3):C.UVGC_116_13,(9,1,4):C.UVGC_116_14,(2,2,3):C.UVGC_114_12,(2,2,4):C.UVGC_114_11,(0,2,3):C.UVGC_114_12,(0,2,4):C.UVGC_114_11,(4,2,3):C.UVGC_113_9,(4,2,4):C.UVGC_113_10,(3,2,3):C.UVGC_113_9,(3,2,4):C.UVGC_113_10,(8,2,0):C.UVGC_168_110,(8,2,2):C.UVGC_168_111,(8,2,3):C.UVGC_168_112,(8,2,4):C.UVGC_168_113,(8,2,5):C.UVGC_168_114,(8,2,6):C.UVGC_168_115,(6,2,1):C.UVGC_119_20,(6,2,3):C.UVGC_119_21,(6,2,4):C.UVGC_116_13,(6,2,5):C.UVGC_119_22,(7,2,0):C.UVGC_166_102,(7,2,3):C.UVGC_166_103,(7,2,4):C.UVGC_166_104,(7,2,5):C.UVGC_166_105,(7,2,6):C.UVGC_166_106,(5,2,3):C.UVGC_113_9,(5,2,4):C.UVGC_113_10,(1,2,3):C.UVGC_113_9,(1,2,4):C.UVGC_113_10,(11,2,3):C.UVGC_117_15,(11,2,4):C.UVGC_117_16,(10,2,3):C.UVGC_117_15,(10,2,4):C.UVGC_117_16,(9,2,3):C.UVGC_116_13,(9,2,4):C.UVGC_116_14})

V_57 = CTVertex(name = 'V_57',
                type = 'UV',
                particles = [ P.g, P.phi8__tilde__, P.phi8 ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VSS1, L.VSS3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.phi8] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_137_50,(0,0,1):C.UVGC_137_51,(0,0,2):C.UVGC_137_52,(0,0,3):C.UVGC_112_8,(0,0,5):C.UVGC_137_53,(0,0,6):C.UVGC_137_54,(0,0,4):C.UVGC_137_55,(0,1,0):C.UVGC_138_56,(0,1,1):C.UVGC_138_57,(0,1,2):C.UVGC_138_58,(0,1,3):C.UVGC_118_18,(0,1,5):C.UVGC_138_59,(0,1,6):C.UVGC_138_60,(0,1,4):C.UVGC_138_61})

V_58 = CTVertex(name = 'V_58',
                type = 'UV',
                particles = [ P.chi__tilde__, P.chi, P.phi8__tilde__, P.phi8 ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.SSSS1 ],
                loop_particles = [ [ [P.g, P.phi8] ] ],
                couplings = {(0,0,0):C.UVGC_140_69})

V_59 = CTVertex(name = 'V_59',
                type = 'UV',
                particles = [ P.g, P.g, P.phi8__tilde__, P.phi8 ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.phi8] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(2,0,2):C.UVGC_128_36,(2,0,4):C.UVGC_128_37,(0,0,2):C.UVGC_128_36,(0,0,4):C.UVGC_128_37,(7,0,0):C.UVGC_139_62,(7,0,1):C.UVGC_139_63,(7,0,2):C.UVGC_139_64,(7,0,3):C.UVGC_139_65,(7,0,5):C.UVGC_139_66,(7,0,6):C.UVGC_139_67,(7,0,4):C.UVGC_139_68,(6,0,0):C.UVGC_139_62,(6,0,1):C.UVGC_139_63,(6,0,2):C.UVGC_139_64,(6,0,3):C.UVGC_139_65,(6,0,5):C.UVGC_139_66,(6,0,6):C.UVGC_139_67,(6,0,4):C.UVGC_139_68,(4,0,2):C.UVGC_127_34,(4,0,4):C.UVGC_127_35,(3,0,2):C.UVGC_127_34,(3,0,4):C.UVGC_127_35,(5,0,2):C.UVGC_127_34,(5,0,4):C.UVGC_127_35,(1,0,2):C.UVGC_127_34,(1,0,4):C.UVGC_127_35,(10,0,2):C.UVGC_133_43,(10,0,4):C.UVGC_133_44,(9,0,2):C.UVGC_133_43,(9,0,4):C.UVGC_133_44,(8,0,2):C.UVGC_129_39,(8,0,4):C.UVGC_130_40})

V_60 = CTVertex(name = 'V_60',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS5 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_180_140,(0,0,2):C.UVGC_180_141,(0,0,1):C.UVGC_180_142,(0,1,0):C.UVGC_181_143,(0,1,2):C.UVGC_181_144,(0,1,1):C.UVGC_181_145})

V_61 = CTVertex(name = 'V_61',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_157_79})

V_62 = CTVertex(name = 'V_62',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_156_78})

V_63 = CTVertex(name = 'V_63',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.G__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS5 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_182_146,(0,0,2):C.UVGC_182_147,(0,0,1):C.UVGC_182_148,(0,1,0):C.UVGC_179_137,(0,1,2):C.UVGC_179_138,(0,1,1):C.UVGC_179_139})

V_64 = CTVertex(name = 'V_64',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_183_149})

V_65 = CTVertex(name = 'V_65',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_184_150})

V_66 = CTVertex(name = 'V_66',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_104_2})

V_67 = CTVertex(name = 'V_67',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_104_2})

V_68 = CTVertex(name = 'V_68',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_104_2,(0,1,0):C.UVGC_173_130})

V_69 = CTVertex(name = 'V_69',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_106_3})

V_70 = CTVertex(name = 'V_70',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_106_3,(0,1,0):C.UVGC_108_4,(0,2,0):C.UVGC_108_4})

V_71 = CTVertex(name = 'V_71',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_106_3,(0,1,0):C.UVGC_151_73,(0,2,0):C.UVGC_151_73})

V_72 = CTVertex(name = 'V_72',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.u] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_122_26,(0,1,0):C.UVGC_123_27,(0,1,1):C.UVGC_123_28,(0,1,2):C.UVGC_123_29,(0,1,3):C.UVGC_123_30,(0,1,5):C.UVGC_123_31,(0,1,6):C.UVGC_123_32,(0,1,4):C.UVGC_123_33,(0,2,0):C.UVGC_123_27,(0,2,1):C.UVGC_123_28,(0,2,2):C.UVGC_123_29,(0,2,3):C.UVGC_123_30,(0,2,5):C.UVGC_123_31,(0,2,6):C.UVGC_123_32,(0,2,4):C.UVGC_123_33})

V_73 = CTVertex(name = 'V_73',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.c, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_122_26,(0,1,0):C.UVGC_123_27,(0,1,1):C.UVGC_123_28,(0,1,3):C.UVGC_123_29,(0,1,4):C.UVGC_123_30,(0,1,5):C.UVGC_123_31,(0,1,6):C.UVGC_123_32,(0,1,2):C.UVGC_123_33,(0,2,0):C.UVGC_123_27,(0,2,1):C.UVGC_123_28,(0,2,3):C.UVGC_123_29,(0,2,4):C.UVGC_123_30,(0,2,5):C.UVGC_123_31,(0,2,6):C.UVGC_123_32,(0,2,2):C.UVGC_123_33})

V_74 = CTVertex(name = 'V_74',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.t] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_122_26,(0,1,0):C.UVGC_123_27,(0,1,1):C.UVGC_123_28,(0,1,2):C.UVGC_123_29,(0,1,3):C.UVGC_123_30,(0,1,5):C.UVGC_123_31,(0,1,6):C.UVGC_123_32,(0,1,4):C.UVGC_174_131,(0,2,0):C.UVGC_123_27,(0,2,1):C.UVGC_123_28,(0,2,2):C.UVGC_123_29,(0,2,3):C.UVGC_123_30,(0,2,5):C.UVGC_123_31,(0,2,6):C.UVGC_123_32,(0,2,4):C.UVGC_174_131})

V_75 = CTVertex(name = 'V_75',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.d, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_122_26,(0,1,0):C.UVGC_123_27,(0,1,1):C.UVGC_123_28,(0,1,3):C.UVGC_123_29,(0,1,4):C.UVGC_123_30,(0,1,5):C.UVGC_123_31,(0,1,6):C.UVGC_123_32,(0,1,2):C.UVGC_123_33,(0,2,0):C.UVGC_123_27,(0,2,1):C.UVGC_123_28,(0,2,3):C.UVGC_123_29,(0,2,4):C.UVGC_123_30,(0,2,5):C.UVGC_123_31,(0,2,6):C.UVGC_123_32,(0,2,2):C.UVGC_123_33})

V_76 = CTVertex(name = 'V_76',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.s] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_122_26,(0,1,0):C.UVGC_123_27,(0,1,1):C.UVGC_123_28,(0,1,2):C.UVGC_123_29,(0,1,3):C.UVGC_123_30,(0,1,5):C.UVGC_123_31,(0,1,6):C.UVGC_123_32,(0,1,4):C.UVGC_123_33,(0,2,0):C.UVGC_123_27,(0,2,1):C.UVGC_123_28,(0,2,2):C.UVGC_123_29,(0,2,3):C.UVGC_123_30,(0,2,5):C.UVGC_123_31,(0,2,6):C.UVGC_123_32,(0,2,4):C.UVGC_123_33})

V_77 = CTVertex(name = 'V_77',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.b, P.g] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,0,1):C.UVGC_122_26,(0,1,0):C.UVGC_123_27,(0,1,2):C.UVGC_123_28,(0,1,3):C.UVGC_123_29,(0,1,4):C.UVGC_123_30,(0,1,5):C.UVGC_123_31,(0,1,6):C.UVGC_123_32,(0,1,1):C.UVGC_152_74,(0,2,0):C.UVGC_123_27,(0,2,2):C.UVGC_123_28,(0,2,3):C.UVGC_123_29,(0,2,4):C.UVGC_123_30,(0,2,5):C.UVGC_123_31,(0,2,6):C.UVGC_123_32,(0,2,1):C.UVGC_152_74})

V_78 = CTVertex(name = 'V_78',
                type = 'UV',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_148_70,(0,0,1):C.UVGC_148_71})

V_79 = CTVertex(name = 'V_79',
                type = 'UV',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_148_70,(0,0,1):C.UVGC_148_71})

V_80 = CTVertex(name = 'V_80',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_176_133,(0,0,2):C.UVGC_176_134,(0,0,1):C.UVGC_148_71})

V_81 = CTVertex(name = 'V_81',
                type = 'UV',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_148_70,(0,0,1):C.UVGC_148_71})

V_82 = CTVertex(name = 'V_82',
                type = 'UV',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_148_70,(0,0,1):C.UVGC_148_71})

V_83 = CTVertex(name = 'V_83',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_176_133,(0,0,2):C.UVGC_176_134,(0,0,1):C.UVGC_148_71})

V_84 = CTVertex(name = 'V_84',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_177_135,(0,1,0):C.UVGC_178_136})

V_85 = CTVertex(name = 'V_85',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_154_76,(0,1,0):C.UVGC_155_77})

V_86 = CTVertex(name = 'V_86',
                type = 'UV',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF4 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_103_1})

V_87 = CTVertex(name = 'V_87',
                type = 'UV',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF4 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_103_1})

V_88 = CTVertex(name = 'V_88',
                type = 'UV',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_175_132,(0,1,0):C.UVGC_172_129})

V_89 = CTVertex(name = 'V_89',
                type = 'UV',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF4 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_103_1})

V_90 = CTVertex(name = 'V_90',
                type = 'UV',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF4 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_103_1})

V_91 = CTVertex(name = 'V_91',
                type = 'UV',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_153_75,(0,1,0):C.UVGC_150_72})

V_92 = CTVertex(name = 'V_92',
                type = 'UV',
                particles = [ P.phi8__tilde__, P.phi8 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.SS1, L.SS2 ],
                loop_particles = [ [ [P.g, P.phi8] ] ],
                couplings = {(0,0,0):C.UVGC_158_80,(0,1,0):C.UVGC_136_49})

V_93 = CTVertex(name = 'V_93',
                type = 'UV',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV5 ],
                loop_particles = [ [ [P.b] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi8] ], [ [P.t] ] ],
                couplings = {(0,1,0):C.UVGC_159_81,(0,1,3):C.UVGC_159_82,(0,1,4):C.UVGC_159_83,(0,0,1):C.UVGC_111_5,(0,0,2):C.UVGC_111_6})

V_94 = CTVertex(name = 'V_94',
                type = 'UV',
                particles = [ P.phi8__tilde__, P.phi8__tilde__, P.phi8, P.phi8 ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.SSSS1 ],
                loop_particles = [ [ [P.g] ], [ [P.g, P.phi8] ] ],
                couplings = {(0,0,0):C.UVGC_131_41,(0,0,1):C.UVGC_130_40,(2,0,0):C.UVGC_131_41,(2,0,1):C.UVGC_130_40,(6,0,0):C.UVGC_129_38,(6,0,1):C.UVGC_129_39,(7,0,0):C.UVGC_131_41,(7,0,1):C.UVGC_130_40,(5,0,0):C.UVGC_135_47,(5,0,1):C.UVGC_135_48,(1,0,0):C.UVGC_135_47,(1,0,1):C.UVGC_135_48,(4,0,0):C.UVGC_135_47,(4,0,1):C.UVGC_135_48,(3,0,0):C.UVGC_135_47,(3,0,1):C.UVGC_135_48,(8,0,0):C.UVGC_129_38,(8,0,1):C.UVGC_129_39,(11,0,0):C.UVGC_134_45,(11,0,1):C.UVGC_134_46,(10,0,0):C.UVGC_134_45,(10,0,1):C.UVGC_134_46,(9,0,0):C.UVGC_132_42,(9,0,1):C.UVGC_119_22})



==> anc/GSDM_Octet_NLO/GSDM_Octet_NLO.log <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:06:50


# 
# This is the logfile for the model GSDM_Octet

# Authors: Gauarv Mendiratta, A. Shivaji
# Model version: 2.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 145
   * Number of flavored vertices: 141
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 122 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 50 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 74 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 6 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 234 CTcouplings written.
   * CT_couplings.py written.
#
# CTVertex definitions
#

   * 94 CTvertices written.
   * CT_vertices.py written.


==> anc/GSDM_Octet_NLO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "Gauarv Mendiratta, A. Shivaji"
__date__ = "02. 27. 2014"
__version__= "2.0"


==> anc/GSDM_Octet_NLO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1,
                    perturbative_expansion = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)

NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)



==> anc/GSDM_Octet_NLO/couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-G',
                 order = {'QCD':1})

GC_11 = Coupling(name = 'GC_11',
                 value = 'complex(0,1)*G',
                 order = {'QCD':1})

GC_12 = Coupling(name = 'GC_12',
                 value = 'G',
                 order = {'QCD':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(complex(0,1)*G**2)',
                 order = {'QCD':2})

GC_14 = Coupling(name = 'GC_14',
                 value = 'complex(0,1)*G**2',
                 order = {'QCD':2})

GC_15 = Coupling(name = 'GC_15',
                 value = 'I1a33',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-I2a33',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = 'I3a33',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-I4a33',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-2*complex(0,1)*lam',
                 order = {'QED':2})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-4*complex(0,1)*lam',
                 order = {'QED':2})

GC_21 = Coupling(name = 'GC_21',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = 'complex(0,1)*lds4',
                 order = {'NP':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_25 = Coupling(name = 'GC_25',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '-ee/(2.*sw)',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '-(cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '-((cw*ee*complex(0,1))/sw)',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '-ee**2/(2.*sw)',
                 order = {'QED':2})

GC_34 = Coupling(name = 'GC_34',
                 value = '-(ee**2*complex(0,1))/(2.*sw)',
                 order = {'QED':2})

GC_35 = Coupling(name = 'GC_35',
                 value = 'ee**2/(2.*sw)',
                 order = {'QED':2})

GC_36 = Coupling(name = 'GC_36',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '-(cw*ee)/(2.*sw) - (ee*sw)/(2.*cw)',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(cw*ee**2*complex(0,1))/sw - (ee**2*complex(0,1)*sw)/cw',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-(ee**2*complex(0,1)) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '-(ee**2*vev)/(2.*cw)',
                 order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_50 = Coupling(name = 'GC_50',
                 value = '(ee**2*vev)/(2.*cw)',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '-2*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '-(ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '-(ee**2*complex(0,1)*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-(ee**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(ee**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_6 = Coupling(name = 'GC_6',
                value = '2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '-(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-(ee**2*complex(0,1)*vev)/2. - (cw**2*ee**2*complex(0,1)*vev)/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vev)/(4.*cw**2)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-(yb/cmath.sqrt(2))',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = 'yb/cmath.sqrt(2)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = 'yt/cmath.sqrt(2)',
                 order = {'QED':1})

GC_7 = Coupling(name = 'GC_7',
                value = '-ee**2/(2.*cw)',
                order = {'QED':2})

GC_70 = Coupling(name = 'GC_70',
                 value = '-ytau',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = 'ytau',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(ytau/cmath.sqrt(2))',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = 'ytau/cmath.sqrt(2)',
                 order = {'QED':1})

GC_8 = Coupling(name = 'GC_8',
                value = '(ee**2*complex(0,1))/(2.*cw)',
                order = {'QED':2})

GC_9 = Coupling(name = 'GC_9',
                value = 'ee**2/(2.*cw)',
                order = {'QED':2})



==> anc/GSDM_Octet_NLO/decays.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.t):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.s__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*ee**2*MB**2)/(2.*sw**2) - (3*ee**2*MT**2)/(2.*sw**2) - (3*ee**2*MB**4)/(2.*MW**2*sw**2) + (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) - (3*ee**2*MT**4)/(2.*MW**2*sw**2) + (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/GSDM_Octet_NLO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/GSDM_Octet_NLO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


SS1 = Lorentz(name = 'SS1',
              spins = [ 1, 1 ],
              structure = '1')

SS2 = Lorentz(name = 'SS2',
              spins = [ 1, 1 ],
              structure = 'P(-1,1)**2')

FF1 = Lorentz(name = 'FF1',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,1)')

FF2 = Lorentz(name = 'FF2',
              spins = [ 2, 2 ],
              structure = 'ProjM(2,1) + ProjP(2,1)')

FF3 = Lorentz(name = 'FF3',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,1)*Gamma(-1,2,-2)*ProjP(-2,1)')

FF4 = Lorentz(name = 'FF4',
              spins = [ 2, 2 ],
              structure = '-(P(-1,1)*Gamma(-1,2,1)) + P(-1,1)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,1)*Gamma(-1,2,-2)*ProjP(-2,1)')

VV1 = Lorentz(name = 'VV1',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2)')

VV2 = Lorentz(name = 'VV2',
              spins = [ 3, 3 ],
              structure = 'Metric(1,2)')

VV3 = Lorentz(name = 'VV3',
              spins = [ 3, 3 ],
              structure = 'P(-1,2)**2*Metric(1,2)')

VV4 = Lorentz(name = 'VV4',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2) - (3*P(-1,2)**2*Metric(1,2))/2.')

VV5 = Lorentz(name = 'VV5',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2) - P(-1,2)**2*Metric(1,2)')

UUS1 = Lorentz(name = 'UUS1',
               spins = [ -1, -1, 1 ],
               structure = '1')

UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2)')

UUV2 = Lorentz(name = 'UUV2',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,3)')

UUV3 = Lorentz(name = 'UUV3',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'Gamma5(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'Identity(2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) - ProjP(2,1)')

FFS5 = Lorentz(name = 'FFS5',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFS6 = Lorentz(name = 'FFS6',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) - Gamma(3,2,-1)*ProjM(-1,1) - Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + Gamma(3,2,-1)*ProjP(-1,1)')

FFV6 = Lorentz(name = 'FFV6',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

VSS1 = Lorentz(name = 'VSS1',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2)')

VSS2 = Lorentz(name = 'VSS2',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2) - P(1,3)')

VSS3 = Lorentz(name = 'VSS3',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,3)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2)')

VVV2 = Lorentz(name = 'VVV2',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,2)*Metric(1,2)')

VVV3 = Lorentz(name = 'VVV3',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,3)*Metric(1,2)')

VVV4 = Lorentz(name = 'VVV4',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,1)*Metric(1,3)')

VVV5 = Lorentz(name = 'VVV5',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,2)*Metric(1,3)')

VVV6 = Lorentz(name = 'VVV6',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,3)*Metric(1,3)')

VVV7 = Lorentz(name = 'VVV7',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,2)*Metric(2,3)')

VVV8 = Lorentz(name = 'VVV8',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,3)*Metric(2,3)')

VVV9 = Lorentz(name = 'VVV9',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Epsilon(1,2,3,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')

VVVV7 = Lorentz(name = 'VVVV7',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) + Metric(1,2)*Metric(3,4)')



==> anc/GSDM_Octet_NLO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/GSDM_Octet_NLO/parameters.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# This is a default parameter object representing the renormalization scale (MU_R).
MU_R = Parameter(name = 'MU_R',
                 nature = 'external',
                 type = 'real',
                 value = 91.188,
                 texname = '\\text{\\mu_r}',
                 lhablock = 'LOOP',
                 lhacode = [1])

# User-defined parameters.
aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

lds4 = Parameter(name = 'lds4',
                 nature = 'external',
                 type = 'real',
                 value = 1,
                 texname = '\\text{lds4}',
                 lhablock = 'FRBlock',
                 lhacode = [ 1 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

Mchi = Parameter(name = 'Mchi',
                 nature = 'external',
                 type = 'real',
                 value = 1,
                 texname = '\\text{Mchi}',
                 lhablock = 'MASS',
                 lhacode = [ 3100111 ])

Mphi8 = Parameter(name = 'Mphi8',
                  nature = 'external',
                  type = 'real',
                  value = 1000,
                  texname = '\\text{Mphi8}',
                  lhablock = 'MASS',
                  lhacode = [ 3100112 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

Wphi8 = Parameter(name = 'Wphi8',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = '\\text{Wphi8}',
                  lhablock = 'DECAY',
                  lhacode = [ 3100112 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I1a33}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I2a33}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I3a33}')

I4a33 = Parameter(name = 'I4a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I4a33}')



==> anc/GSDM_Octet_NLO/particles.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

chi = Particle(pdg_code = 3100111,
               name = 'chi',
               antiname = 'chi~',
               spin = 1,
               color = 1,
               mass = Param.Mchi,
               width = Param.ZERO,
               texname = '\\chi',
               antitexname = '\\bar{\\chi}',
               charge = 0,
               GhostNumber = 0,
               LeptonNumber = 0,
               Y = 0)

chi__tilde__ = chi.anti()

phi8 = Particle(pdg_code = 3100112,
                name = 'phi8',
                antiname = 'phi8~',
                spin = 1,
                color = 8,
                mass = Param.Mphi8,
                width = Param.Wphi8,
                texname = '\\phi_{(8)}',
                antitexname = '\\bar{\\phi_{(8)}}',
                charge = 0,
                GhostNumber = 0,
                LeptonNumber = 0,
                Y = 0)

phi8__tilde__ = phi8.anti()



==> anc/GSDM_Octet_NLO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/GSDM_Octet_NLO/vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:07:34


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.G0, P.G0, P.G0, P.G0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_2 = Vertex(name = 'V_2',
             particles = [ P.G0, P.G0, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_3 = Vertex(name = 'V_3',
             particles = [ P.G__minus__, P.G__minus__, P.G__plus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_20})

V_4 = Vertex(name = 'V_4',
             particles = [ P.G0, P.G0, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_5 = Vertex(name = 'V_5',
             particles = [ P.G__minus__, P.G__plus__, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_6 = Vertex(name = 'V_6',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_7 = Vertex(name = 'V_7',
             particles = [ P.G0, P.G0, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_51})

V_8 = Vertex(name = 'V_8',
             particles = [ P.G__minus__, P.G__plus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_51})

V_9 = Vertex(name = 'V_9',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_52})

V_10 = Vertex(name = 'V_10',
              particles = [ P.a, P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_6})

V_11 = Vertex(name = 'V_11',
              particles = [ P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_3})

V_12 = Vertex(name = 'V_12',
              particles = [ P.ghA, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_13 = Vertex(name = 'V_13',
              particles = [ P.ghA, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_14 = Vertex(name = 'V_14',
              particles = [ P.ghWm, P.ghA__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_58})

V_15 = Vertex(name = 'V_15',
              particles = [ P.ghWm, P.ghA__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_16 = Vertex(name = 'V_16',
              particles = [ P.ghWm, P.ghWm__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_53})

V_17 = Vertex(name = 'V_17',
              particles = [ P.ghWm, P.ghWm__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_54})

V_18 = Vertex(name = 'V_18',
              particles = [ P.ghWm, P.ghWm__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_19 = Vertex(name = 'V_19',
              particles = [ P.ghWm, P.ghWm__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_32})

V_20 = Vertex(name = 'V_20',
              particles = [ P.ghWm, P.ghZ__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_61})

V_21 = Vertex(name = 'V_21',
              particles = [ P.ghWm, P.ghZ__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_31})

V_22 = Vertex(name = 'V_22',
              particles = [ P.ghWp, P.ghA__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_57})

V_23 = Vertex(name = 'V_23',
              particles = [ P.ghWp, P.ghA__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_24 = Vertex(name = 'V_24',
              particles = [ P.ghWp, P.ghWp__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_56})

V_25 = Vertex(name = 'V_25',
              particles = [ P.ghWp, P.ghWp__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_54})

V_26 = Vertex(name = 'V_26',
              particles = [ P.ghWp, P.ghWp__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ghWp, P.ghWp__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_31})

V_28 = Vertex(name = 'V_28',
              particles = [ P.ghWp, P.ghZ__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_60})

V_29 = Vertex(name = 'V_29',
              particles = [ P.ghWp, P.ghZ__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_32})

V_30 = Vertex(name = 'V_30',
              particles = [ P.ghZ, P.ghWm__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_62})

V_31 = Vertex(name = 'V_31',
              particles = [ P.ghZ, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_31})

V_32 = Vertex(name = 'V_32',
              particles = [ P.ghZ, P.ghWp__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_59})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ghZ, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_32,(0,1):C.GC_32})

V_34 = Vertex(name = 'V_34',
              particles = [ P.ghZ, P.ghZ__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_63})

V_35 = Vertex(name = 'V_35',
              particles = [ P.ghG, P.ghG__tilde__, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_10})

V_36 = Vertex(name = 'V_36',
              particles = [ P.g, P.g, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_12,(0,2):C.GC_12,(0,3):C.GC_10,(0,4):C.GC_10,(0,5):C.GC_12})

V_37 = Vertex(name = 'V_37',
              particles = [ P.g, P.g, P.g, P.g ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(1,0):C.GC_14,(0,0):C.GC_14,(2,1):C.GC_14,(0,1):C.GC_13,(2,2):C.GC_13,(1,2):C.GC_13})

V_38 = Vertex(name = 'V_38',
              particles = [ P.g, P.phi8__tilde__, P.phi8 ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_10})

V_39 = Vertex(name = 'V_39',
              particles = [ P.chi__tilde__, P.chi, P.phi8__tilde__, P.phi8 ],
              color = [ 'Identity(3,4)' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_22})

V_40 = Vertex(name = 'V_40',
              particles = [ P.g, P.g, P.phi8__tilde__, P.phi8 ],
              color = [ 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(1,0):C.GC_14,(0,0):C.GC_14})

V_41 = Vertex(name = 'V_41',
              particles = [ P.t__tilde__, P.b, P.G__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS5 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_16})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.b, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS5 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_67})

V_43 = Vertex(name = 'V_43',
              particles = [ P.b__tilde__, P.b, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS5 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_66})

V_44 = Vertex(name = 'V_44',
              particles = [ P.vt__tilde__, P.ta__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS3 ],
              couplings = {(0,0):C.GC_71})

V_45 = Vertex(name = 'V_45',
              particles = [ P.ta__plus__, P.ta__minus__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS5 ],
              couplings = {(0,0):C.GC_72,(0,1):C.GC_74})

V_46 = Vertex(name = 'V_46',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS6 ],
              couplings = {(0,0):C.GC_73})

V_47 = Vertex(name = 'V_47',
              particles = [ P.b__tilde__, P.t, P.G__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS5 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_18})

V_48 = Vertex(name = 'V_48',
              particles = [ P.t__tilde__, P.t, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS4 ],
              couplings = {(0,0):C.GC_69})

V_49 = Vertex(name = 'V_49',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS6 ],
              couplings = {(0,0):C.GC_68})

V_50 = Vertex(name = 'V_50',
              particles = [ P.a, P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_34})

V_51 = Vertex(name = 'V_51',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_33})

V_52 = Vertex(name = 'V_52',
              particles = [ P.a, P.W__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_57})

V_53 = Vertex(name = 'V_53',
              particles = [ P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_28})

V_54 = Vertex(name = 'V_54',
              particles = [ P.W__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_26})

V_55 = Vertex(name = 'V_55',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV9 ],
              couplings = {(0,0):C.GC_4})

V_56 = Vertex(name = 'V_56',
              particles = [ P.a, P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_34})

V_57 = Vertex(name = 'V_57',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_35})

V_58 = Vertex(name = 'V_58',
              particles = [ P.a, P.W__plus__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_58})

V_59 = Vertex(name = 'V_59',
              particles = [ P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_27})

V_60 = Vertex(name = 'V_60',
              particles = [ P.W__plus__, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_26})

V_61 = Vertex(name = 'V_61',
              particles = [ P.W__minus__, P.W__plus__, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_23})

V_62 = Vertex(name = 'V_62',
              particles = [ P.W__minus__, P.W__plus__, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_23})

V_63 = Vertex(name = 'V_63',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_23})

V_64 = Vertex(name = 'V_64',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_55})

V_65 = Vertex(name = 'V_65',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_5})

V_66 = Vertex(name = 'V_66',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV9 ],
              couplings = {(0,0):C.GC_32})

V_67 = Vertex(name = 'V_67',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_24})

V_68 = Vertex(name = 'V_68',
              particles = [ P.ta__plus__, P.vt, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS5 ],
              couplings = {(0,0):C.GC_70})

V_69 = Vertex(name = 'V_69',
              particles = [ P.a, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_70 = Vertex(name = 'V_70',
              particles = [ P.Z, P.G0, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_41})

V_71 = Vertex(name = 'V_71',
              particles = [ P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_44})

V_72 = Vertex(name = 'V_72',
              particles = [ P.W__minus__, P.Z, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_8})

V_73 = Vertex(name = 'V_73',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_9})

V_74 = Vertex(name = 'V_74',
              particles = [ P.W__minus__, P.Z, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_50})

V_75 = Vertex(name = 'V_75',
              particles = [ P.W__plus__, P.Z, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_8})

V_76 = Vertex(name = 'V_76',
              particles = [ P.W__plus__, P.Z, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_7})

V_77 = Vertex(name = 'V_77',
              particles = [ P.W__plus__, P.Z, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_49})

V_78 = Vertex(name = 'V_78',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_36})

V_79 = Vertex(name = 'V_79',
              particles = [ P.Z, P.Z, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_48})

V_80 = Vertex(name = 'V_80',
              particles = [ P.Z, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_47})

V_81 = Vertex(name = 'V_81',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_48})

V_82 = Vertex(name = 'V_82',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_64})

V_83 = Vertex(name = 'V_83',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_25})

V_84 = Vertex(name = 'V_84',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_85 = Vertex(name = 'V_85',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_86 = Vertex(name = 'V_86',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_87 = Vertex(name = 'V_87',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_88 = Vertex(name = 'V_88',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_89 = Vertex(name = 'V_89',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_90 = Vertex(name = 'V_90',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_91 = Vertex(name = 'V_91',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_92 = Vertex(name = 'V_92',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_93 = Vertex(name = 'V_93',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_11})

V_94 = Vertex(name = 'V_94',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_11})

V_95 = Vertex(name = 'V_95',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_11})

V_96 = Vertex(name = 'V_96',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_11})

V_97 = Vertex(name = 'V_97',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_11})

V_98 = Vertex(name = 'V_98',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_11})

V_99 = Vertex(name = 'V_99',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_29})

V_100 = Vertex(name = 'V_100',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_101 = Vertex(name = 'V_101',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_102 = Vertex(name = 'V_102',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_103 = Vertex(name = 'V_103',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_104 = Vertex(name = 'V_104',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_105 = Vertex(name = 'V_105',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_107 = Vertex(name = 'V_107',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_108 = Vertex(name = 'V_108',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_109 = Vertex(name = 'V_109',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_111 = Vertex(name = 'V_111',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_43,(0,1):C.GC_39})

V_112 = Vertex(name = 'V_112',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_43,(0,1):C.GC_39})

V_113 = Vertex(name = 'V_113',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_43,(0,1):C.GC_39})

V_114 = Vertex(name = 'V_114',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_42,(0,1):C.GC_37})

V_115 = Vertex(name = 'V_115',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_42,(0,1):C.GC_37})

V_116 = Vertex(name = 'V_116',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_42,(0,1):C.GC_37})

V_117 = Vertex(name = 'V_117',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_45})

V_118 = Vertex(name = 'V_118',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_45})

V_119 = Vertex(name = 'V_119',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_45})

V_120 = Vertex(name = 'V_120',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_44,(0,1):C.GC_40})

V_121 = Vertex(name = 'V_121',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV6 ],
               couplings = {(0,0):C.GC_30,(0,1):C.GC_38})

V_122 = Vertex(name = 'V_122',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV6 ],
               couplings = {(0,0):C.GC_30,(0,1):C.GC_38})



==> anc/GSDM_Octet_NLO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/GSDM_Triplet_NLO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:34


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



R2GC_100_1 = Coupling(name = 'R2GC_100_1',
                      value = '-(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_110_2 = Coupling(name = 'R2GC_110_2',
                      value = '-G**4/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_110_3 = Coupling(name = 'R2GC_110_3',
                      value = 'G**4/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_111_4 = Coupling(name = 'R2GC_111_4',
                      value = '-(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_111_5 = Coupling(name = 'R2GC_111_5',
                      value = '(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_112_6 = Coupling(name = 'R2GC_112_6',
                      value = '(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_112_7 = Coupling(name = 'R2GC_112_7',
                      value = '-(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_113_8 = Coupling(name = 'R2GC_113_8',
                      value = '-(complex(0,1)*G**4)/(48.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_114_9 = Coupling(name = 'R2GC_114_9',
                      value = '(complex(0,1)*G**4)/(288.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_114_10 = Coupling(name = 'R2GC_114_10',
                       value = '-(complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_116_11 = Coupling(name = 'R2GC_116_11',
                       value = '-(complex(0,1)*G**4)/(16.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_116_12 = Coupling(name = 'R2GC_116_12',
                       value = '(complex(0,1)*G**4)/(4.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_117_13 = Coupling(name = 'R2GC_117_13',
                       value = '(-3*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_117_14 = Coupling(name = 'R2GC_117_14',
                       value = '(-23*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_118_15 = Coupling(name = 'R2GC_118_15',
                       value = '(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_119_16 = Coupling(name = 'R2GC_119_16',
                       value = '-(complex(0,1)*G**3)/(6.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_120_17 = Coupling(name = 'R2GC_120_17',
                       value = '(complex(0,1)*G**2)/(12.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_121_18 = Coupling(name = 'R2GC_121_18',
                       value = '-(ee*complex(0,1)*G**2)/(9.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_128_19 = Coupling(name = 'R2GC_128_19',
                       value = '(-13*complex(0,1)*G**4)/(144.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_128_20 = Coupling(name = 'R2GC_128_20',
                       value = '(13*complex(0,1)*G**4)/(1728.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_129_21 = Coupling(name = 'R2GC_129_21',
                       value = '(13*complex(0,1)*G**4)/(384.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_130_22 = Coupling(name = 'R2GC_130_22',
                       value = '-(complex(0,1)*G**2)/(72.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_131_23 = Coupling(name = 'R2GC_131_23',
                       value = '(-53*complex(0,1)*G**3)/(576.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_132_24 = Coupling(name = 'R2GC_132_24',
                       value = '(53*complex(0,1)*G**3)/(576.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_133_25 = Coupling(name = 'R2GC_133_25',
                       value = '(-3*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_133_26 = Coupling(name = 'R2GC_133_26',
                       value = '(-79*complex(0,1)*G**4)/(1152.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_134_27 = Coupling(name = 'R2GC_134_27',
                       value = '-(complex(0,1)*G**2*lds4)/(24.*cmath.pi**2)',
                       order = {'NP':2,'QCD':2})

R2GC_145_28 = Coupling(name = 'R2GC_145_28',
                       value = '-(ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_150_29 = Coupling(name = 'R2GC_150_29',
                       value = '(complex(0,1)*G**2*MB)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_151_30 = Coupling(name = 'R2GC_151_30',
                       value = '(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_152_31 = Coupling(name = 'R2GC_152_31',
                       value = '-(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_153_32 = Coupling(name = 'R2GC_153_32',
                       value = '(complex(0,1)*G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_154_33 = Coupling(name = 'R2GC_154_33',
                       value = '-(G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_155_34 = Coupling(name = 'R2GC_155_34',
                       value = '(complex(0,1)*G**2*Mphi3**2)/(24.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_156_35 = Coupling(name = 'R2GC_156_35',
                       value = '(complex(0,1)*G**2)/(48.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_156_36 = Coupling(name = 'R2GC_156_36',
                       value = '(3*complex(0,1)*G**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_157_37 = Coupling(name = 'R2GC_157_37',
                       value = '-(complex(0,1)*G**2)/(16.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_158_38 = Coupling(name = 'R2GC_158_38',
                       value = 'G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_158_39 = Coupling(name = 'R2GC_158_39',
                       value = '(11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_161_40 = Coupling(name = 'R2GC_161_40',
                       value = '-G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_161_41 = Coupling(name = 'R2GC_161_41',
                       value = '(-11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_164_42 = Coupling(name = 'R2GC_164_42',
                       value = '(23*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_165_43 = Coupling(name = 'R2GC_165_43',
                       value = '(5*complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_165_44 = Coupling(name = 'R2GC_165_44',
                       value = '(19*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_166_45 = Coupling(name = 'R2GC_166_45',
                       value = '(31*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_167_46 = Coupling(name = 'R2GC_167_46',
                       value = '(-17*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_168_47 = Coupling(name = 'R2GC_168_47',
                       value = '(-7*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_169_48 = Coupling(name = 'R2GC_169_48',
                       value = '(7*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_173_49 = Coupling(name = 'R2GC_173_49',
                       value = '(complex(0,1)*G**2*MT)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_176_50 = Coupling(name = 'R2GC_176_50',
                       value = '(ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_177_51 = Coupling(name = 'R2GC_177_51',
                       value = '(G**2*yb)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_178_52 = Coupling(name = 'R2GC_178_52',
                       value = '-(G**2*yb)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_179_53 = Coupling(name = 'R2GC_179_53',
                       value = '(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_180_54 = Coupling(name = 'R2GC_180_54',
                       value = '-(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_181_55 = Coupling(name = 'R2GC_181_55',
                       value = '(G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_182_56 = Coupling(name = 'R2GC_182_56',
                       value = '(complex(0,1)*G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_86_57 = Coupling(name = 'R2GC_86_57',
                      value = '-(complex(0,1)*G**2*MB**2)/(8.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_86_58 = Coupling(name = 'R2GC_86_58',
                      value = '-(complex(0,1)*G**2*MT**2)/(8.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_87_59 = Coupling(name = 'R2GC_87_59',
                      value = '-(complex(0,1)*G**2*MB*yb)/(8.*cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_87_60 = Coupling(name = 'R2GC_87_60',
                      value = '-(complex(0,1)*G**2*MT*yt)/(8.*cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_88_61 = Coupling(name = 'R2GC_88_61',
                      value = '-(complex(0,1)*G**2*yb**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_88_62 = Coupling(name = 'R2GC_88_62',
                      value = '-(complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_89_63 = Coupling(name = 'R2GC_89_63',
                      value = '(ee**2*complex(0,1)*G**2)/(216.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_89_64 = Coupling(name = 'R2GC_89_64',
                      value = '(ee**2*complex(0,1)*G**2)/(54.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_90_65 = Coupling(name = 'R2GC_90_65',
                      value = '-(ee*complex(0,1)*G**3)/(144.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_90_66 = Coupling(name = 'R2GC_90_66',
                      value = '(ee*complex(0,1)*G**3)/(72.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_91_67 = Coupling(name = 'R2GC_91_67',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2*sw) - (ee**2*complex(0,1)*G**2*sw)/(864.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_91_68 = Coupling(name = 'R2GC_91_68',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(144.*cmath.pi**2*sw) - (5*ee**2*complex(0,1)*G**2*sw)/(432.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_92_69 = Coupling(name = 'R2GC_92_69',
                      value = '-(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) + (ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_92_70 = Coupling(name = 'R2GC_92_70',
                      value = '(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) - (5*ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_93_71 = Coupling(name = 'R2GC_93_71',
                      value = '(-3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) - (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_93_72 = Coupling(name = 'R2GC_93_72',
                      value = '(3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) + (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_94_73 = Coupling(name = 'R2GC_94_73',
                      value = '(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (5*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_94_74 = Coupling(name = 'R2GC_94_74',
                      value = '-(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (17*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_98_75 = Coupling(name = 'R2GC_98_75',
                      value = '-(complex(0,1)*G**2*yb**2)/(16.*cmath.pi**2) - (complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_99_76 = Coupling(name = 'R2GC_99_76',
                      value = '(ee**2*complex(0,1)*G**2)/(96.*cmath.pi**2*sw**2)',
                      order = {'QCD':2,'QED':2})

UVGC_101_1 = Coupling(name = 'UVGC_101_1',
                      value = {-1:'-(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                      order = {'QCD':2})

UVGC_102_2 = Coupling(name = 'UVGC_102_2',
                      value = {-1:'(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_104_3 = Coupling(name = 'UVGC_104_3',
                      value = {-1:'-(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_109_4 = Coupling(name = 'UVGC_109_4',
                      value = {-1:'(9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_109_5 = Coupling(name = 'UVGC_109_5',
                      value = {-1:'-G**3/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_110_6 = Coupling(name = 'UVGC_110_6',
                      value = {-1:'(3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_110_7 = Coupling(name = 'UVGC_110_7',
                      value = {-1:'(-3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_111_8 = Coupling(name = 'UVGC_111_8',
                      value = {-1:'(3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_111_9 = Coupling(name = 'UVGC_111_9',
                      value = {-1:'(-3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_113_10 = Coupling(name = 'UVGC_113_10',
                       value = {-1:'-(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_113_11 = Coupling(name = 'UVGC_113_11',
                       value = {-1:'(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_114_12 = Coupling(name = 'UVGC_114_12',
                       value = {-1:'(-3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_114_13 = Coupling(name = 'UVGC_114_13',
                       value = {-1:'(3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_115_14 = Coupling(name = 'UVGC_115_14',
                       value = {-1:'(-9*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_115_15 = Coupling(name = 'UVGC_115_15',
                       value = {-1:'G**3/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_115_16 = Coupling(name = 'UVGC_115_16',
                       value = {-1:'G**3/(96.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_116_17 = Coupling(name = 'UVGC_116_17',
                       value = {-1:'-(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_18 = Coupling(name = 'UVGC_116_18',
                       value = {-1:'(47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_19 = Coupling(name = 'UVGC_116_19',
                       value = {-1:'(complex(0,1)*G**4)/(48.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_117_20 = Coupling(name = 'UVGC_117_20',
                       value = {-1:'(-253*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_117_21 = Coupling(name = 'UVGC_117_21',
                       value = {-1:'(5*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_118_22 = Coupling(name = 'UVGC_118_22',
                       value = {-1:'(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_119_23 = Coupling(name = 'UVGC_119_23',
                       value = {-1:'(-13*complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_120_24 = Coupling(name = 'UVGC_120_24',
                       value = {-1:'(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_121_25 = Coupling(name = 'UVGC_121_25',
                       value = {-1:'-(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_122_26 = Coupling(name = 'UVGC_122_26',
                       value = {-1:'( 0 if MB else (complex(0,1)*G**3)/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_122_27 = Coupling(name = 'UVGC_122_27',
                       value = {-1:'(complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_122_28 = Coupling(name = 'UVGC_122_28',
                       value = {-1:'(-19*complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_122_29 = Coupling(name = 'UVGC_122_29',
                       value = {-1:'-(complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_122_30 = Coupling(name = 'UVGC_122_30',
                       value = {-1:'( 0 if Mphi3 else (complex(0,1)*G**3)/(192.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_122_31 = Coupling(name = 'UVGC_122_31',
                       value = {-1:'( 0 if MT else (complex(0,1)*G**3)/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_122_32 = Coupling(name = 'UVGC_122_32',
                       value = {-1:'(complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_128_33 = Coupling(name = 'UVGC_128_33',
                       value = {-1:'(-13*complex(0,1)*G**4)/(72.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_128_34 = Coupling(name = 'UVGC_128_34',
                       value = {-1:'(13*complex(0,1)*G**4)/(288.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_35 = Coupling(name = 'UVGC_129_35',
                       value = {-1:'(-3*complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_36 = Coupling(name = 'UVGC_129_36',
                       value = {-1:'(3*complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_130_37 = Coupling(name = 'UVGC_130_37',
                       value = {-1:'( -(complex(0,1)*G**2)/(6.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**2)/(6.*cmath.pi**2) ) + (complex(0,1)*G**2)/(6.*cmath.pi**2)',0:'( (complex(0,1)*G**2)/(72.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**2)/(72.*cmath.pi**2) ) - (complex(0,1)*G**2)/(72.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_131_38 = Coupling(name = 'UVGC_131_38',
                       value = {-1:'( -(complex(0,1)*G**3)/(6.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**3)/(6.*cmath.pi**2) ) - (complex(0,1)*G**3)/(48.*cmath.pi**2)',0:'( (complex(0,1)*G**3)/(72.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**3)/(72.*cmath.pi**2) ) - (complex(0,1)*G**3)/(72.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_132_39 = Coupling(name = 'UVGC_132_39',
                       value = {-1:'( 0 if MB else -(complex(0,1)*G**3)/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_132_40 = Coupling(name = 'UVGC_132_40',
                       value = {-1:'-(complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_132_41 = Coupling(name = 'UVGC_132_41',
                       value = {-1:'(19*complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_132_42 = Coupling(name = 'UVGC_132_42',
                       value = {-1:'(complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_132_43 = Coupling(name = 'UVGC_132_43',
                       value = {-1:'( 0 if Mphi3 else -(complex(0,1)*G**3)/(192.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_132_44 = Coupling(name = 'UVGC_132_44',
                       value = {-1:'( 0 if MT else -(complex(0,1)*G**3)/(48.*cmath.pi**2) )'},
                       order = {'QCD':3})

UVGC_132_45 = Coupling(name = 'UVGC_132_45',
                       value = {-1:'( (complex(0,1)*G**3)/(6.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**3)/(6.*cmath.pi**2) ) + (complex(0,1)*G**3)/(48.*cmath.pi**2)',0:'( -(complex(0,1)*G**3)/(72.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**3)/(72.*cmath.pi**2) ) + (complex(0,1)*G**3)/(72.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_133_46 = Coupling(name = 'UVGC_133_46',
                       value = {-1:'( 0 if MB else (complex(0,1)*G**4)/(24.*cmath.pi**2) )'},
                       order = {'QCD':4})

UVGC_133_47 = Coupling(name = 'UVGC_133_47',
                       value = {-1:'(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_48 = Coupling(name = 'UVGC_133_48',
                       value = {-1:'(-7*complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_49 = Coupling(name = 'UVGC_133_49',
                       value = {-1:'-(complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_50 = Coupling(name = 'UVGC_133_50',
                       value = {-1:'( 0 if Mphi3 else (complex(0,1)*G**4)/(96.*cmath.pi**2) )'},
                       order = {'QCD':4})

UVGC_133_51 = Coupling(name = 'UVGC_133_51',
                       value = {-1:'( 0 if MT else (complex(0,1)*G**4)/(24.*cmath.pi**2) )'},
                       order = {'QCD':4})

UVGC_133_52 = Coupling(name = 'UVGC_133_52',
                       value = {-1:'( -(complex(0,1)*G**4)/(6.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**4)/(6.*cmath.pi**2) ) - (13*complex(0,1)*G**4)/(192.*cmath.pi**2)',0:'( (complex(0,1)*G**4)/(72.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**4)/(72.*cmath.pi**2) ) - (complex(0,1)*G**4)/(72.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_134_53 = Coupling(name = 'UVGC_134_53',
                       value = {-1:'( -(complex(0,1)*G**2*lds4)/(6.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**2*lds4)/(6.*cmath.pi**2) ) - (complex(0,1)*G**2*lds4)/(12.*cmath.pi**2)',0:'( (complex(0,1)*G**2*lds4)/(72.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**2*lds4)/(72.*cmath.pi**2) ) - (complex(0,1)*G**2*lds4)/(72.*cmath.pi**2)'},
                       order = {'NP':2,'QCD':2})

UVGC_145_54 = Coupling(name = 'UVGC_145_54',
                       value = {-1:'(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_145_55 = Coupling(name = 'UVGC_145_55',
                       value = {-1:'-(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_147_56 = Coupling(name = 'UVGC_147_56',
                       value = {-1:'( (complex(0,1)*G**2)/(6.*cmath.pi**2) if MB else -(complex(0,1)*G**2)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2)/(12.*cmath.pi**2)',0:'( (5*complex(0,1)*G**2)/(12.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MB/MU_R))/(2.*cmath.pi**2) if MB else (complex(0,1)*G**2)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_148_57 = Coupling(name = 'UVGC_148_57',
                       value = {-1:'( (ee*complex(0,1)*G**2)/(18.*cmath.pi**2) if MB else -(ee*complex(0,1)*G**2)/(36.*cmath.pi**2) )',0:'( (5*ee*complex(0,1)*G**2)/(36.*cmath.pi**2) - (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(6.*cmath.pi**2) if MB else (ee*complex(0,1)*G**2)/(36.*cmath.pi**2) ) - (ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_149_58 = Coupling(name = 'UVGC_149_58',
                       value = {-1:'( -(complex(0,1)*G**3)/(6.*cmath.pi**2) if MB else (complex(0,1)*G**3)/(12.*cmath.pi**2) )',0:'( (-5*complex(0,1)*G**3)/(12.*cmath.pi**2) + (complex(0,1)*G**3*reglog(MB/MU_R))/(2.*cmath.pi**2) if MB else -(complex(0,1)*G**3)/(12.*cmath.pi**2) ) + (complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_59 = Coupling(name = 'UVGC_150_59',
                       value = {-1:'( (complex(0,1)*G**2*MB)/(6.*cmath.pi**2) if MB else -(complex(0,1)*G**2*MB)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2*MB)/(3.*cmath.pi**2)',0:'( (3*complex(0,1)*G**2*MB)/(4.*cmath.pi**2) - (complex(0,1)*G**2*MB*reglog(MB/MU_R))/cmath.pi**2 if MB else (complex(0,1)*G**2*MB)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2*MB)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_151_60 = Coupling(name = 'UVGC_151_60',
                       value = {-1:'( (cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) if MB else -(cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) + (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)',0:'( (5*cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (5*ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) - (cw*ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(12.*cw*cmath.pi**2) if MB else (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) - (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_152_61 = Coupling(name = 'UVGC_152_61',
                       value = {-1:'( -(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) if MB else (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) ) - (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',0:'( (-5*ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) + (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(6.*cw*cmath.pi**2) if MB else -(ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) ) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_153_62 = Coupling(name = 'UVGC_153_62',
                       value = {-1:'( (complex(0,1)*G**2*yb)/(6.*cmath.pi**2*cmath.sqrt(2)) if MB else -(complex(0,1)*G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (complex(0,1)*G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (3*complex(0,1)*G**2*yb)/(4.*cmath.pi**2*cmath.sqrt(2)) - (complex(0,1)*G**2*yb*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MB else (complex(0,1)*G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (complex(0,1)*G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_154_63 = Coupling(name = 'UVGC_154_63',
                       value = {-1:'( -(G**2*yb)/(6.*cmath.pi**2*cmath.sqrt(2)) if MB else (G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (G**2*yb)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (-3*G**2*yb)/(4.*cmath.pi**2*cmath.sqrt(2)) + (G**2*yb*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MB else -(G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (G**2*yb)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_155_64 = Coupling(name = 'UVGC_155_64',
                       value = {-1:'( (complex(0,1)*G**2*Mphi3**2)/(6.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**2*Mphi3**2)/(6.*cmath.pi**2) ) + (complex(0,1)*G**2*Mphi3**2)/(12.*cmath.pi**2)',0:'( (41*complex(0,1)*G**2*Mphi3**2)/(72.*cmath.pi**2) - (complex(0,1)*G**2*Mphi3**2*reglog(Mphi3/MU_R))/(2.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**2*Mphi3**2)/(72.*cmath.pi**2) ) + (complex(0,1)*G**2*Mphi3**2)/(72.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_156_65 = Coupling(name = 'UVGC_156_65',
                       value = {-1:'( 0 if MB else -(complex(0,1)*G**2)/(24.*cmath.pi**2) ) + (complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'( -(complex(0,1)*G**2*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':2})

UVGC_156_66 = Coupling(name = 'UVGC_156_66',
                       value = {-1:'( 0 if Mphi3 else -(complex(0,1)*G**2)/(96.*cmath.pi**2) ) + (complex(0,1)*G**2)/(96.*cmath.pi**2)',0:'( -(complex(0,1)*G**2)/(96.*cmath.pi**2) - (complex(0,1)*G**2*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**2)/(96.*cmath.pi**2) ) + (complex(0,1)*G**2)/(96.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_156_67 = Coupling(name = 'UVGC_156_67',
                       value = {-1:'( 0 if MT else -(complex(0,1)*G**2)/(24.*cmath.pi**2) ) + (complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'( -(complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':2})

UVGC_157_68 = Coupling(name = 'UVGC_157_68',
                       value = {-1:'( 0 if MB else (complex(0,1)*G**2)/(24.*cmath.pi**2) ) - (complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**2*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':2})

UVGC_157_69 = Coupling(name = 'UVGC_157_69',
                       value = {-1:'(3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_157_70 = Coupling(name = 'UVGC_157_70',
                       value = {-1:'(-3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_157_71 = Coupling(name = 'UVGC_157_71',
                       value = {-1:'( 0 if Mphi3 else (complex(0,1)*G**2)/(96.*cmath.pi**2) ) - (complex(0,1)*G**2)/(96.*cmath.pi**2)',0:'( (complex(0,1)*G**2)/(96.*cmath.pi**2) + (complex(0,1)*G**2*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**2)/(96.*cmath.pi**2) ) - (complex(0,1)*G**2)/(96.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_157_72 = Coupling(name = 'UVGC_157_72',
                       value = {-1:'( 0 if MT else (complex(0,1)*G**2)/(24.*cmath.pi**2) ) - (complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':2})

UVGC_158_73 = Coupling(name = 'UVGC_158_73',
                       value = {-1:'( 0 if MB else -G**3/(16.*cmath.pi**2) ) + G**3/(24.*cmath.pi**2)',0:'( -(G**3*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':3})

UVGC_158_74 = Coupling(name = 'UVGC_158_74',
                       value = {-1:'-G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_158_75 = Coupling(name = 'UVGC_158_75',
                       value = {-1:'(51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_158_76 = Coupling(name = 'UVGC_158_76',
                       value = {-1:'( 0 if Mphi3 else -G**3/(64.*cmath.pi**2) ) + G**3/(96.*cmath.pi**2)',0:'( -G**3/(96.*cmath.pi**2) - (G**3*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else -G**3/(96.*cmath.pi**2) ) + G**3/(96.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_158_77 = Coupling(name = 'UVGC_158_77',
                       value = {-1:'( 0 if MT else -G**3/(16.*cmath.pi**2) ) + G**3/(24.*cmath.pi**2)',0:'( -(G**3*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':3})

UVGC_159_78 = Coupling(name = 'UVGC_159_78',
                       value = {-1:'(21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_159_79 = Coupling(name = 'UVGC_159_79',
                       value = {-1:'G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_160_80 = Coupling(name = 'UVGC_160_80',
                       value = {-1:'(33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_160_81 = Coupling(name = 'UVGC_160_81',
                       value = {-1:'(3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_160_82 = Coupling(name = 'UVGC_160_82',
                       value = {-1:'( 0 if Mphi3 else -G**3/(64.*cmath.pi**2) ) + G**3/(48.*cmath.pi**2)',0:'( -G**3/(96.*cmath.pi**2) - (G**3*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else -G**3/(96.*cmath.pi**2) ) + G**3/(96.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_161_83 = Coupling(name = 'UVGC_161_83',
                       value = {-1:'( 0 if MB else G**3/(16.*cmath.pi**2) ) - G**3/(24.*cmath.pi**2)',0:'( (G**3*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':3})

UVGC_161_84 = Coupling(name = 'UVGC_161_84',
                       value = {-1:'G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_161_85 = Coupling(name = 'UVGC_161_85',
                       value = {-1:'(-51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_161_86 = Coupling(name = 'UVGC_161_86',
                       value = {-1:'( 0 if Mphi3 else G**3/(64.*cmath.pi**2) )',0:'( G**3/(96.*cmath.pi**2) + (G**3*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else G**3/(96.*cmath.pi**2) ) - G**3/(96.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_161_87 = Coupling(name = 'UVGC_161_87',
                       value = {-1:'( 0 if MT else G**3/(16.*cmath.pi**2) ) - G**3/(24.*cmath.pi**2)',0:'( (G**3*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':3})

UVGC_162_88 = Coupling(name = 'UVGC_162_88',
                       value = {-1:'(-33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_162_89 = Coupling(name = 'UVGC_162_89',
                       value = {-1:'(-3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_162_90 = Coupling(name = 'UVGC_162_90',
                       value = {-1:'( 0 if Mphi3 else G**3/(64.*cmath.pi**2) ) - G**3/(96.*cmath.pi**2)',0:'( G**3/(96.*cmath.pi**2) + (G**3*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else G**3/(96.*cmath.pi**2) ) - G**3/(96.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_163_91 = Coupling(name = 'UVGC_163_91',
                       value = {-1:'(-21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_163_92 = Coupling(name = 'UVGC_163_92',
                       value = {-1:'-G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_164_93 = Coupling(name = 'UVGC_164_93',
                       value = {-1:'( 0 if MB else -(complex(0,1)*G**4)/(12.*cmath.pi**2) ) + (complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'( -(complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                       order = {'QCD':4})

UVGC_164_94 = Coupling(name = 'UVGC_164_94',
                       value = {-1:'(147*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_164_95 = Coupling(name = 'UVGC_164_95',
                       value = {-1:'(21*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_164_96 = Coupling(name = 'UVGC_164_96',
                       value = {-1:'( 0 if Mphi3 else -(complex(0,1)*G**4)/(48.*cmath.pi**2) ) - (complex(0,1)*G**4)/(96.*cmath.pi**2)',0:'( -(complex(0,1)*G**4)/(96.*cmath.pi**2) - (complex(0,1)*G**4*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**4)/(96.*cmath.pi**2) ) + (complex(0,1)*G**4)/(96.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_164_97 = Coupling(name = 'UVGC_164_97',
                       value = {-1:'( 0 if MT else -(complex(0,1)*G**4)/(12.*cmath.pi**2) ) + (complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'( -(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                       order = {'QCD':4})

UVGC_165_98 = Coupling(name = 'UVGC_165_98',
                       value = {-1:'(147*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_165_99 = Coupling(name = 'UVGC_165_99',
                       value = {-1:'(3*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_165_100 = Coupling(name = 'UVGC_165_100',
                        value = {-1:'( 0 if Mphi3 else -(complex(0,1)*G**4)/(48.*cmath.pi**2) ) + (5*complex(0,1)*G**4)/(96.*cmath.pi**2)',0:'( -(complex(0,1)*G**4)/(96.*cmath.pi**2) - (complex(0,1)*G**4*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**4)/(96.*cmath.pi**2) ) + (complex(0,1)*G**4)/(96.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_101 = Coupling(name = 'UVGC_166_101',
                        value = {-1:'( 0 if MB else -(complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( -(complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_166_102 = Coupling(name = 'UVGC_166_102',
                        value = {-1:'-(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_103 = Coupling(name = 'UVGC_166_103',
                        value = {-1:'(523*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_104 = Coupling(name = 'UVGC_166_104',
                        value = {-1:'(13*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_105 = Coupling(name = 'UVGC_166_105',
                        value = {-1:'( 0 if Mphi3 else -(complex(0,1)*G**4)/(48.*cmath.pi**2) ) + (complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'( -(complex(0,1)*G**4)/(96.*cmath.pi**2) - (complex(0,1)*G**4*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else -(complex(0,1)*G**4)/(96.*cmath.pi**2) ) + (complex(0,1)*G**4)/(96.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_166_106 = Coupling(name = 'UVGC_166_106',
                        value = {-1:'( 0 if MT else -(complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( -(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_167_107 = Coupling(name = 'UVGC_167_107',
                        value = {-1:'( 0 if MB else (complex(0,1)*G**4)/(12.*cmath.pi**2) ) - (complex(0,1)*G**4)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_167_108 = Coupling(name = 'UVGC_167_108',
                        value = {-1:'(-341*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_167_109 = Coupling(name = 'UVGC_167_109',
                        value = {-1:'(-11*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_167_110 = Coupling(name = 'UVGC_167_110',
                        value = {-1:'( 0 if Mphi3 else (complex(0,1)*G**4)/(48.*cmath.pi**2) ) - (complex(0,1)*G**4)/(96.*cmath.pi**2)',0:'( (complex(0,1)*G**4)/(96.*cmath.pi**2) + (complex(0,1)*G**4*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**4)/(96.*cmath.pi**2) ) - (complex(0,1)*G**4)/(96.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_167_111 = Coupling(name = 'UVGC_167_111',
                        value = {-1:'( 0 if MT else (complex(0,1)*G**4)/(12.*cmath.pi**2) ) - (complex(0,1)*G**4)/(24.*cmath.pi**2)',0:'( (complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_168_112 = Coupling(name = 'UVGC_168_112',
                        value = {-1:'(-83*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_168_113 = Coupling(name = 'UVGC_168_113',
                        value = {-1:'(-5*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_114 = Coupling(name = 'UVGC_169_114',
                        value = {-1:'( 0 if MB else (complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( (complex(0,1)*G**4*reglog(MB/MU_R))/(12.*cmath.pi**2) if MB else 0 )'},
                        order = {'QCD':4})

UVGC_169_115 = Coupling(name = 'UVGC_169_115',
                        value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_116 = Coupling(name = 'UVGC_169_116',
                        value = {-1:'(-85*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_117 = Coupling(name = 'UVGC_169_117',
                        value = {-1:'(-19*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_118 = Coupling(name = 'UVGC_169_118',
                        value = {-1:'( 0 if Mphi3 else (complex(0,1)*G**4)/(48.*cmath.pi**2) ) + (complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'( (complex(0,1)*G**4)/(96.*cmath.pi**2) + (complex(0,1)*G**4*reglog(Mphi3/MU_R))/(48.*cmath.pi**2) if Mphi3 else (complex(0,1)*G**4)/(96.*cmath.pi**2) ) - (complex(0,1)*G**4)/(96.*cmath.pi**2)'},
                        order = {'QCD':4})

UVGC_169_119 = Coupling(name = 'UVGC_169_119',
                        value = {-1:'( 0 if MT else (complex(0,1)*G**4)/(12.*cmath.pi**2) )',0:'( (complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2) if MT else 0 )'},
                        order = {'QCD':4})

UVGC_170_120 = Coupling(name = 'UVGC_170_120',
                        value = {-1:'( (complex(0,1)*G**2)/(6.*cmath.pi**2) if MT else -(complex(0,1)*G**2)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2)/(12.*cmath.pi**2)',0:'( (5*complex(0,1)*G**2)/(12.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MT/MU_R))/(2.*cmath.pi**2) if MT else (complex(0,1)*G**2)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                        order = {'QCD':2})

UVGC_171_121 = Coupling(name = 'UVGC_171_121',
                        value = {-1:'( -(ee*complex(0,1)*G**2)/(9.*cmath.pi**2) if MT else (ee*complex(0,1)*G**2)/(18.*cmath.pi**2) )',0:'( (-5*ee*complex(0,1)*G**2)/(18.*cmath.pi**2) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(3.*cmath.pi**2) if MT else -(ee*complex(0,1)*G**2)/(18.*cmath.pi**2) ) + (ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_172_122 = Coupling(name = 'UVGC_172_122',
                        value = {-1:'( -(complex(0,1)*G**3)/(6.*cmath.pi**2) if MT else (complex(0,1)*G**3)/(12.*cmath.pi**2) )',0:'( (-5*complex(0,1)*G**3)/(12.*cmath.pi**2) + (complex(0,1)*G**3*reglog(MT/MU_R))/(2.*cmath.pi**2) if MT else -(complex(0,1)*G**3)/(12.*cmath.pi**2) ) + (complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                        order = {'QCD':3})

UVGC_173_123 = Coupling(name = 'UVGC_173_123',
                        value = {-1:'( (complex(0,1)*G**2*MT)/(6.*cmath.pi**2) if MT else -(complex(0,1)*G**2*MT)/(12.*cmath.pi**2) ) + (complex(0,1)*G**2*MT)/(3.*cmath.pi**2)',0:'( (3*complex(0,1)*G**2*MT)/(4.*cmath.pi**2) - (complex(0,1)*G**2*MT*reglog(MT/MU_R))/cmath.pi**2 if MT else (complex(0,1)*G**2*MT)/(12.*cmath.pi**2) ) - (complex(0,1)*G**2*MT)/(12.*cmath.pi**2)'},
                        order = {'QCD':2})

UVGC_174_124 = Coupling(name = 'UVGC_174_124',
                        value = {-1:'( -(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2)) if MB else (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) )',0:'( (-5*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2)) if MB else -(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) ) + (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_174_125 = Coupling(name = 'UVGC_174_125',
                        value = {-1:'( -(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2)) if MT else (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) )',0:'( (-5*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2)) if MT else -(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2)) ) + (ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_175_126 = Coupling(name = 'UVGC_175_126',
                        value = {-1:'( -(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2) if MT else (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) - (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)',0:'( (-5*cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (5*ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) + (cw*ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(12.*cw*cmath.pi**2) if MT else -(cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2) ) + (cw*ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw)/(72.*cw*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_176_127 = Coupling(name = 'UVGC_176_127',
                        value = {-1:'( (ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2) if MT else -(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) ) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)',0:'( (5*ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(3.*cw*cmath.pi**2) if MT else (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) ) - (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_177_128 = Coupling(name = 'UVGC_177_128',
                        value = {-1:'( (G**2*yb)/(12.*cmath.pi**2) if MB else -(G**2*yb)/(24.*cmath.pi**2) )',0:'( (13*G**2*yb)/(24.*cmath.pi**2) - (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else (G**2*yb)/(24.*cmath.pi**2) ) - (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_177_129 = Coupling(name = 'UVGC_177_129',
                        value = {-1:'( (G**2*yb)/(12.*cmath.pi**2) if MT else -(G**2*yb)/(24.*cmath.pi**2) )',0:'( (5*G**2*yb)/(24.*cmath.pi**2) - (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else (G**2*yb)/(24.*cmath.pi**2) ) - (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_177_130 = Coupling(name = 'UVGC_177_130',
                        value = {-1:'(G**2*yb)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_178_131 = Coupling(name = 'UVGC_178_131',
                        value = {-1:'( -(G**2*yb)/(12.*cmath.pi**2) if MB else (G**2*yb)/(24.*cmath.pi**2) )',0:'( (-13*G**2*yb)/(24.*cmath.pi**2) + (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else -(G**2*yb)/(24.*cmath.pi**2) ) + (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_178_132 = Coupling(name = 'UVGC_178_132',
                        value = {-1:'( -(G**2*yb)/(12.*cmath.pi**2) if MT else (G**2*yb)/(24.*cmath.pi**2) )',0:'( (-5*G**2*yb)/(24.*cmath.pi**2) + (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else -(G**2*yb)/(24.*cmath.pi**2) ) + (G**2*yb)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_178_133 = Coupling(name = 'UVGC_178_133',
                        value = {-1:'-(G**2*yb)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_179_134 = Coupling(name = 'UVGC_179_134',
                        value = {-1:'( (G**2*yt)/(12.*cmath.pi**2) if MB else -(G**2*yt)/(24.*cmath.pi**2) )',0:'( (5*G**2*yt)/(24.*cmath.pi**2) - (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else (G**2*yt)/(24.*cmath.pi**2) ) - (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_179_135 = Coupling(name = 'UVGC_179_135',
                        value = {-1:'( (G**2*yt)/(12.*cmath.pi**2) if MT else -(G**2*yt)/(24.*cmath.pi**2) )',0:'( (13*G**2*yt)/(24.*cmath.pi**2) - (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else (G**2*yt)/(24.*cmath.pi**2) ) - (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_179_136 = Coupling(name = 'UVGC_179_136',
                        value = {-1:'(G**2*yt)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_180_137 = Coupling(name = 'UVGC_180_137',
                        value = {-1:'( -(G**2*yt)/(12.*cmath.pi**2) if MB else (G**2*yt)/(24.*cmath.pi**2) )',0:'( (-5*G**2*yt)/(24.*cmath.pi**2) + (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2) if MB else -(G**2*yt)/(24.*cmath.pi**2) ) + (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_180_138 = Coupling(name = 'UVGC_180_138',
                        value = {-1:'( -(G**2*yt)/(12.*cmath.pi**2) if MT else (G**2*yt)/(24.*cmath.pi**2) )',0:'( (-13*G**2*yt)/(24.*cmath.pi**2) + (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2) if MT else -(G**2*yt)/(24.*cmath.pi**2) ) + (G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_180_139 = Coupling(name = 'UVGC_180_139',
                        value = {-1:'-(G**2*yt)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_181_140 = Coupling(name = 'UVGC_181_140',
                        value = {-1:'( (G**2*yt)/(6.*cmath.pi**2*cmath.sqrt(2)) if MT else -(G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (3*G**2*yt)/(4.*cmath.pi**2*cmath.sqrt(2)) - (G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MT else (G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_182_141 = Coupling(name = 'UVGC_182_141',
                        value = {-1:'( (complex(0,1)*G**2*yt)/(6.*cmath.pi**2*cmath.sqrt(2)) if MT else -(complex(0,1)*G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) + (complex(0,1)*G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',0:'( (3*complex(0,1)*G**2*yt)/(4.*cmath.pi**2*cmath.sqrt(2)) - (complex(0,1)*G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2)) if MT else (complex(0,1)*G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2)) ) - (complex(0,1)*G**2*yt)/(12.*cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})



==> anc/GSDM_Triplet_NLO/CT_vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:34


from object_library import all_vertices, all_CTvertices, Vertex, CTVertex
import particles as P
import CT_couplings as C
import lorentz as L


V_1 = CTVertex(name = 'V_1',
               type = 'R2',
               particles = [ P.g, P.g, P.g ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(0,0,0):C.R2GC_158_38,(0,0,1):C.R2GC_158_39,(0,1,0):C.R2GC_161_40,(0,1,1):C.R2GC_161_41,(0,2,0):C.R2GC_161_40,(0,2,1):C.R2GC_161_41,(0,3,0):C.R2GC_158_38,(0,3,1):C.R2GC_158_39,(0,4,0):C.R2GC_158_38,(0,4,1):C.R2GC_158_39,(0,5,0):C.R2GC_161_40,(0,5,1):C.R2GC_161_41})

V_2 = CTVertex(name = 'V_2',
               type = 'R2',
               particles = [ P.g, P.g, P.g, P.g ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(2,0,0):C.R2GC_112_6,(2,0,1):C.R2GC_112_7,(0,0,0):C.R2GC_112_6,(0,0,1):C.R2GC_112_7,(4,0,0):C.R2GC_110_2,(4,0,1):C.R2GC_110_3,(3,0,0):C.R2GC_110_2,(3,0,1):C.R2GC_110_3,(8,0,0):C.R2GC_111_4,(8,0,1):C.R2GC_111_5,(7,0,0):C.R2GC_117_13,(7,0,1):C.R2GC_167_46,(6,0,0):C.R2GC_116_11,(6,0,1):C.R2GC_168_47,(5,0,0):C.R2GC_110_2,(5,0,1):C.R2GC_110_3,(1,0,0):C.R2GC_110_2,(1,0,1):C.R2GC_110_3,(11,0,0):C.R2GC_114_9,(11,0,1):C.R2GC_114_10,(10,0,0):C.R2GC_114_9,(10,0,1):C.R2GC_114_10,(9,0,1):C.R2GC_113_8,(2,1,0):C.R2GC_112_6,(2,1,1):C.R2GC_112_7,(0,1,0):C.R2GC_112_6,(0,1,1):C.R2GC_112_7,(6,1,0):C.R2GC_165_43,(6,1,1):C.R2GC_165_44,(4,1,0):C.R2GC_110_2,(4,1,1):C.R2GC_110_3,(3,1,0):C.R2GC_110_2,(3,1,1):C.R2GC_110_3,(8,1,0):C.R2GC_111_4,(8,1,1):C.R2GC_169_48,(7,1,0):C.R2GC_117_13,(7,1,1):C.R2GC_117_14,(5,1,0):C.R2GC_110_2,(5,1,1):C.R2GC_110_3,(1,1,0):C.R2GC_110_2,(1,1,1):C.R2GC_110_3,(11,1,0):C.R2GC_114_9,(11,1,1):C.R2GC_114_10,(10,1,0):C.R2GC_114_9,(10,1,1):C.R2GC_114_10,(9,1,1):C.R2GC_113_8,(2,2,0):C.R2GC_112_6,(2,2,1):C.R2GC_112_7,(0,2,0):C.R2GC_112_6,(0,2,1):C.R2GC_112_7,(4,2,0):C.R2GC_110_2,(4,2,1):C.R2GC_110_3,(3,2,0):C.R2GC_110_2,(3,2,1):C.R2GC_110_3,(8,2,0):C.R2GC_111_4,(8,2,1):C.R2GC_166_45,(6,2,0):C.R2GC_116_11,(6,2,1):C.R2GC_116_12,(7,2,0):C.R2GC_164_42,(7,2,1):C.R2GC_112_7,(5,2,0):C.R2GC_110_2,(5,2,1):C.R2GC_110_3,(1,2,0):C.R2GC_110_2,(1,2,1):C.R2GC_110_3,(11,2,0):C.R2GC_114_9,(11,2,1):C.R2GC_114_10,(10,2,0):C.R2GC_114_9,(10,2,1):C.R2GC_114_10,(9,2,1):C.R2GC_113_8})

V_3 = CTVertex(name = 'V_3',
               type = 'R2',
               particles = [ P.chi__tilde__, P.chi, P.phi3__tilde__, P.phi3 ],
               color = [ 'Identity(3,4)' ],
               lorentz = [ L.SSSS1 ],
               loop_particles = [ [ [P.g, P.phi3] ] ],
               couplings = {(0,0,0):C.R2GC_134_27})

V_4 = CTVertex(name = 'V_4',
               type = 'R2',
               particles = [ P.t__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_178_52,(0,1,0):C.R2GC_179_53})

V_5 = CTVertex(name = 'V_5',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_154_33})

V_6 = CTVertex(name = 'V_6',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_153_32})

V_7 = CTVertex(name = 'V_7',
               type = 'R2',
               particles = [ P.b__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_180_54,(0,1,0):C.R2GC_177_51})

V_8 = CTVertex(name = 'V_8',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_181_55})

V_9 = CTVertex(name = 'V_9',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_182_56})

V_10 = CTVertex(name = 'V_10',
                type = 'R2',
                particles = [ P.g, P.phi3__tilde__, P.phi3 ],
                color = [ 'T(1,3,2)' ],
                lorentz = [ L.VSS1, L.VSS2 ],
                loop_particles = [ [ [P.g, P.phi3] ] ],
                couplings = {(0,0,0):C.R2GC_132_24,(0,1,0):C.R2GC_131_23})

V_11 = CTVertex(name = 'V_11',
                type = 'R2',
                particles = [ P.g, P.g, P.phi3__tilde__, P.phi3 ],
                color = [ 'Identity(1,2)*Identity(3,4)', 'T(1,-1,3)*T(2,4,-1)', 'T(1,4,-1)*T(2,-1,3)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.g] ], [ [P.g, P.phi3] ] ],
                couplings = {(2,0,0):C.R2GC_133_25,(2,0,1):C.R2GC_133_26,(1,0,0):C.R2GC_133_25,(1,0,1):C.R2GC_133_26,(0,0,0):C.R2GC_114_10,(0,0,1):C.R2GC_129_21})

V_12 = CTVertex(name = 'V_12',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_121_18})

V_13 = CTVertex(name = 'V_13',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_121_18})

V_14 = CTVertex(name = 'V_14',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_121_18})

V_15 = CTVertex(name = 'V_15',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_118_15})

V_16 = CTVertex(name = 'V_16',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_118_15})

V_17 = CTVertex(name = 'V_17',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_118_15})

V_18 = CTVertex(name = 'V_18',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_119_16})

V_19 = CTVertex(name = 'V_19',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_119_16})

V_20 = CTVertex(name = 'V_20',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_119_16})

V_21 = CTVertex(name = 'V_21',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_119_16})

V_22 = CTVertex(name = 'V_22',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_119_16})

V_23 = CTVertex(name = 'V_23',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_119_16})

V_24 = CTVertex(name = 'V_24',
                type = 'R2',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_145_28})

V_25 = CTVertex(name = 'V_25',
                type = 'R2',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_145_28})

V_26 = CTVertex(name = 'V_26',
                type = 'R2',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_145_28})

V_27 = CTVertex(name = 'V_27',
                type = 'R2',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_145_28})

V_28 = CTVertex(name = 'V_28',
                type = 'R2',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_145_28})

V_29 = CTVertex(name = 'V_29',
                type = 'R2',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_145_28})

V_30 = CTVertex(name = 'V_30',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_100_1,(0,1,0):C.R2GC_176_50})

V_31 = CTVertex(name = 'V_31',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_100_1,(0,1,0):C.R2GC_176_50})

V_32 = CTVertex(name = 'V_32',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_100_1,(0,1,0):C.R2GC_176_50})

V_33 = CTVertex(name = 'V_33',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_151_30,(0,1,0):C.R2GC_152_31})

V_34 = CTVertex(name = 'V_34',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_151_30,(0,1,0):C.R2GC_152_31})

V_35 = CTVertex(name = 'V_35',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_151_30,(0,1,0):C.R2GC_152_31})

V_36 = CTVertex(name = 'V_36',
                type = 'R2',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_120_17})

V_37 = CTVertex(name = 'V_37',
                type = 'R2',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_120_17})

V_38 = CTVertex(name = 'V_38',
                type = 'R2',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_173_49,(0,2,0):C.R2GC_173_49,(0,1,0):C.R2GC_120_17,(0,3,0):C.R2GC_120_17})

V_39 = CTVertex(name = 'V_39',
                type = 'R2',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_120_17})

V_40 = CTVertex(name = 'V_40',
                type = 'R2',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_120_17})

V_41 = CTVertex(name = 'V_41',
                type = 'R2',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_150_29,(0,2,0):C.R2GC_150_29,(0,1,0):C.R2GC_120_17,(0,3,0):C.R2GC_120_17})

V_42 = CTVertex(name = 'V_42',
                type = 'R2',
                particles = [ P.phi3__tilde__, P.phi3 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.SS1, L.SS2 ],
                loop_particles = [ [ [P.g, P.phi3] ] ],
                couplings = {(0,0,0):C.R2GC_155_34,(0,1,0):C.R2GC_130_22})

V_43 = CTVertex(name = 'V_43',
                type = 'R2',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV2, L.VV3 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.R2GC_157_37,(0,1,0):C.R2GC_86_57,(0,1,3):C.R2GC_86_58,(0,2,1):C.R2GC_156_35,(0,2,2):C.R2GC_156_36})

V_44 = CTVertex(name = 'V_44',
                type = 'R2',
                particles = [ P.g, P.g, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_87_59,(0,0,1):C.R2GC_87_60})

V_45 = CTVertex(name = 'V_45',
                type = 'R2',
                particles = [ P.g, P.g, P.W__minus__, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b, P.t], [P.c, P.s], [P.d, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_99_76,(0,1,0):C.R2GC_99_76,(0,2,0):C.R2GC_99_76})

V_46 = CTVertex(name = 'V_46',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.Z ],
                color = [ 'Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_91_67,(0,0,1):C.R2GC_91_68,(0,1,0):C.R2GC_91_67,(0,1,1):C.R2GC_91_68,(0,2,0):C.R2GC_91_67,(0,2,1):C.R2GC_91_68})

V_47 = CTVertex(name = 'V_47',
                type = 'R2',
                particles = [ P.g, P.g, P.Z, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_94_73,(0,0,1):C.R2GC_94_74,(0,1,0):C.R2GC_94_73,(0,1,1):C.R2GC_94_74,(0,2,0):C.R2GC_94_73,(0,2,1):C.R2GC_94_74})

V_48 = CTVertex(name = 'V_48',
                type = 'R2',
                particles = [ P.a, P.a, P.g, P.g ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_89_63,(0,0,1):C.R2GC_89_64,(0,1,0):C.R2GC_89_63,(0,1,1):C.R2GC_89_64,(0,2,0):C.R2GC_89_63,(0,2,1):C.R2GC_89_64})

V_49 = CTVertex(name = 'V_49',
                type = 'R2',
                particles = [ P.g, P.g, P.g, P.Z ],
                color = [ 'd(1,2,3)', 'f(1,2,3)' ],
                lorentz = [ L.VVVV1, L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(1,0,0):C.R2GC_93_71,(1,0,1):C.R2GC_93_72,(0,1,0):C.R2GC_92_69,(0,1,1):C.R2GC_92_70,(0,2,0):C.R2GC_92_69,(0,2,1):C.R2GC_92_70,(0,3,0):C.R2GC_92_69,(0,3,1):C.R2GC_92_70})

V_50 = CTVertex(name = 'V_50',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.g ],
                color = [ 'd(2,3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_90_65,(0,0,1):C.R2GC_90_66,(0,1,0):C.R2GC_90_65,(0,1,1):C.R2GC_90_66,(0,2,0):C.R2GC_90_65,(0,2,1):C.R2GC_90_66})

V_51 = CTVertex(name = 'V_51',
                type = 'R2',
                particles = [ P.g, P.g, P.H, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_88_61,(0,0,1):C.R2GC_88_62})

V_52 = CTVertex(name = 'V_52',
                type = 'R2',
                particles = [ P.g, P.g, P.G0, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_88_61,(0,0,1):C.R2GC_88_62})

V_53 = CTVertex(name = 'V_53',
                type = 'R2',
                particles = [ P.g, P.g, P.G__minus__, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_98_75})

V_54 = CTVertex(name = 'V_54',
                type = 'R2',
                particles = [ P.phi3__tilde__, P.phi3__tilde__, P.phi3, P.phi3 ],
                color = [ 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.SSSS1 ],
                loop_particles = [ [ [P.g] ], [ [P.g, P.phi3] ] ],
                couplings = {(1,0,0):C.R2GC_128_19,(1,0,1):C.R2GC_128_20,(0,0,0):C.R2GC_128_19,(0,0,1):C.R2GC_128_20})

V_55 = CTVertex(name = 'V_55',
                type = 'UV',
                particles = [ P.g, P.g, P.g ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VVV1, L.VVV2, L.VVV3, L.VVV4, L.VVV5, L.VVV6, L.VVV7, L.VVV8 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_158_73,(0,0,1):C.UVGC_158_74,(0,0,2):C.UVGC_158_75,(0,0,3):C.UVGC_115_15,(0,0,4):C.UVGC_158_76,(0,0,5):C.UVGC_158_77,(0,1,0):C.UVGC_161_83,(0,1,1):C.UVGC_161_84,(0,1,2):C.UVGC_162_88,(0,1,3):C.UVGC_162_89,(0,1,4):C.UVGC_162_90,(0,1,5):C.UVGC_161_87,(0,3,0):C.UVGC_161_83,(0,3,1):C.UVGC_161_84,(0,3,2):C.UVGC_161_85,(0,3,3):C.UVGC_109_5,(0,3,4):C.UVGC_161_86,(0,3,5):C.UVGC_161_87,(0,5,0):C.UVGC_158_73,(0,5,1):C.UVGC_158_74,(0,5,2):C.UVGC_160_80,(0,5,3):C.UVGC_160_81,(0,5,4):C.UVGC_160_82,(0,5,5):C.UVGC_158_77,(0,6,0):C.UVGC_158_73,(0,6,1):C.UVGC_158_74,(0,6,2):C.UVGC_159_78,(0,6,3):C.UVGC_159_79,(0,6,4):C.UVGC_158_76,(0,6,5):C.UVGC_158_77,(0,7,0):C.UVGC_161_83,(0,7,1):C.UVGC_161_84,(0,7,2):C.UVGC_163_91,(0,7,3):C.UVGC_163_92,(0,7,4):C.UVGC_162_90,(0,7,5):C.UVGC_161_87,(0,2,2):C.UVGC_109_4,(0,2,3):C.UVGC_109_5,(0,4,2):C.UVGC_115_14,(0,4,3):C.UVGC_115_15,(0,4,4):C.UVGC_115_16})

V_56 = CTVertex(name = 'V_56',
                type = 'UV',
                particles = [ P.g, P.g, P.g, P.g ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.phi3], [P.s], [P.t], [P.u] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(2,0,4):C.UVGC_111_9,(2,0,5):C.UVGC_111_8,(0,0,4):C.UVGC_111_9,(0,0,5):C.UVGC_111_8,(4,0,4):C.UVGC_110_6,(4,0,5):C.UVGC_110_7,(3,0,4):C.UVGC_110_6,(3,0,5):C.UVGC_110_7,(8,0,4):C.UVGC_111_8,(8,0,5):C.UVGC_111_9,(7,0,0):C.UVGC_167_107,(7,0,3):C.UVGC_133_47,(7,0,4):C.UVGC_167_108,(7,0,5):C.UVGC_167_109,(7,0,6):C.UVGC_167_110,(7,0,7):C.UVGC_167_111,(6,0,0):C.UVGC_167_107,(6,0,3):C.UVGC_133_47,(6,0,4):C.UVGC_168_112,(6,0,5):C.UVGC_168_113,(6,0,6):C.UVGC_167_110,(6,0,7):C.UVGC_167_111,(5,0,4):C.UVGC_110_6,(5,0,5):C.UVGC_110_7,(1,0,4):C.UVGC_110_6,(1,0,5):C.UVGC_110_7,(11,0,4):C.UVGC_114_12,(11,0,5):C.UVGC_114_13,(10,0,4):C.UVGC_114_12,(10,0,5):C.UVGC_114_13,(9,0,4):C.UVGC_113_10,(9,0,5):C.UVGC_113_11,(2,1,4):C.UVGC_111_9,(2,1,5):C.UVGC_111_8,(0,1,4):C.UVGC_111_9,(0,1,5):C.UVGC_111_8,(6,1,0):C.UVGC_164_93,(6,1,4):C.UVGC_165_98,(6,1,5):C.UVGC_165_99,(6,1,6):C.UVGC_165_100,(6,1,7):C.UVGC_164_97,(4,1,4):C.UVGC_110_6,(4,1,5):C.UVGC_110_7,(3,1,4):C.UVGC_110_6,(3,1,5):C.UVGC_110_7,(8,1,0):C.UVGC_169_114,(8,1,3):C.UVGC_169_115,(8,1,4):C.UVGC_169_116,(8,1,5):C.UVGC_169_117,(8,1,6):C.UVGC_169_118,(8,1,7):C.UVGC_169_119,(7,1,1):C.UVGC_116_17,(7,1,4):C.UVGC_117_20,(7,1,5):C.UVGC_117_21,(5,1,4):C.UVGC_110_6,(5,1,5):C.UVGC_110_7,(1,1,4):C.UVGC_110_6,(1,1,5):C.UVGC_110_7,(11,1,4):C.UVGC_114_12,(11,1,5):C.UVGC_114_13,(10,1,4):C.UVGC_114_12,(10,1,5):C.UVGC_114_13,(9,1,4):C.UVGC_113_10,(9,1,5):C.UVGC_113_11,(2,2,4):C.UVGC_111_9,(2,2,5):C.UVGC_111_8,(0,2,4):C.UVGC_111_9,(0,2,5):C.UVGC_111_8,(4,2,4):C.UVGC_110_6,(4,2,5):C.UVGC_110_7,(3,2,4):C.UVGC_110_6,(3,2,5):C.UVGC_110_7,(8,2,0):C.UVGC_166_101,(8,2,3):C.UVGC_166_102,(8,2,4):C.UVGC_166_103,(8,2,5):C.UVGC_166_104,(8,2,6):C.UVGC_166_105,(8,2,7):C.UVGC_166_106,(6,2,2):C.UVGC_116_17,(6,2,4):C.UVGC_116_18,(6,2,5):C.UVGC_113_10,(6,2,6):C.UVGC_116_19,(7,2,0):C.UVGC_164_93,(7,2,4):C.UVGC_164_94,(7,2,5):C.UVGC_164_95,(7,2,6):C.UVGC_164_96,(7,2,7):C.UVGC_164_97,(5,2,4):C.UVGC_110_6,(5,2,5):C.UVGC_110_7,(1,2,4):C.UVGC_110_6,(1,2,5):C.UVGC_110_7,(11,2,4):C.UVGC_114_12,(11,2,5):C.UVGC_114_13,(10,2,4):C.UVGC_114_12,(10,2,5):C.UVGC_114_13,(9,2,4):C.UVGC_113_10,(9,2,5):C.UVGC_113_11})

V_57 = CTVertex(name = 'V_57',
                type = 'UV',
                particles = [ P.chi__tilde__, P.chi, P.phi3__tilde__, P.phi3 ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.SSSS1 ],
                loop_particles = [ [ [P.g, P.phi3] ] ],
                couplings = {(0,0,0):C.UVGC_134_53})

V_58 = CTVertex(name = 'V_58',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_178_131,(0,0,2):C.UVGC_178_132,(0,0,1):C.UVGC_178_133,(0,1,0):C.UVGC_179_134,(0,1,2):C.UVGC_179_135,(0,1,1):C.UVGC_179_136})

V_59 = CTVertex(name = 'V_59',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_154_63})

V_60 = CTVertex(name = 'V_60',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_153_62})

V_61 = CTVertex(name = 'V_61',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.G__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_180_137,(0,0,2):C.UVGC_180_138,(0,0,1):C.UVGC_180_139,(0,1,0):C.UVGC_177_128,(0,1,2):C.UVGC_177_129,(0,1,1):C.UVGC_177_130})

V_62 = CTVertex(name = 'V_62',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_181_140})

V_63 = CTVertex(name = 'V_63',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_182_141})

V_64 = CTVertex(name = 'V_64',
                type = 'UV',
                particles = [ P.g, P.phi3__tilde__, P.phi3 ],
                color = [ 'T(1,3,2)' ],
                lorentz = [ L.VSS1, L.VSS2 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.phi3] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_132_39,(0,0,1):C.UVGC_132_40,(0,0,2):C.UVGC_132_41,(0,0,3):C.UVGC_132_42,(0,0,5):C.UVGC_132_43,(0,0,6):C.UVGC_132_44,(0,0,4):C.UVGC_132_45,(0,1,0):C.UVGC_122_26,(0,1,1):C.UVGC_122_27,(0,1,2):C.UVGC_122_28,(0,1,3):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,4):C.UVGC_131_38})

V_65 = CTVertex(name = 'V_65',
                type = 'UV',
                particles = [ P.g, P.g, P.phi3__tilde__, P.phi3 ],
                color = [ 'Identity(1,2)*Identity(3,4)', 'T(1,-1,3)*T(2,4,-1)', 'T(1,4,-1)*T(2,-1,3)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.phi3] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(2,0,0):C.UVGC_133_46,(2,0,1):C.UVGC_133_47,(2,0,2):C.UVGC_133_48,(2,0,3):C.UVGC_133_49,(2,0,5):C.UVGC_133_50,(2,0,6):C.UVGC_133_51,(2,0,4):C.UVGC_133_52,(1,0,0):C.UVGC_133_46,(1,0,1):C.UVGC_133_47,(1,0,2):C.UVGC_133_48,(1,0,3):C.UVGC_133_49,(1,0,5):C.UVGC_133_50,(1,0,6):C.UVGC_133_51,(1,0,4):C.UVGC_133_52,(0,0,2):C.UVGC_129_35,(0,0,4):C.UVGC_129_36})

V_66 = CTVertex(name = 'V_66',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_121_25,(0,1,0):C.UVGC_102_2,(0,2,0):C.UVGC_102_2})

V_67 = CTVertex(name = 'V_67',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_121_25,(0,1,0):C.UVGC_102_2,(0,2,0):C.UVGC_102_2})

V_68 = CTVertex(name = 'V_68',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_121_25,(0,1,0):C.UVGC_171_121,(0,2,0):C.UVGC_171_121})

V_69 = CTVertex(name = 'V_69',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_118_22,(0,1,0):C.UVGC_104_3,(0,2,0):C.UVGC_104_3})

V_70 = CTVertex(name = 'V_70',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_118_22,(0,1,0):C.UVGC_104_3,(0,2,0):C.UVGC_104_3})

V_71 = CTVertex(name = 'V_71',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_118_22,(0,1,0):C.UVGC_148_57,(0,2,0):C.UVGC_148_57})

V_72 = CTVertex(name = 'V_72',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.u] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_119_23,(0,1,0):C.UVGC_122_26,(0,1,1):C.UVGC_122_27,(0,1,2):C.UVGC_122_28,(0,1,3):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,4):C.UVGC_122_32,(0,2,0):C.UVGC_122_26,(0,2,1):C.UVGC_122_27,(0,2,2):C.UVGC_122_28,(0,2,3):C.UVGC_122_29,(0,2,5):C.UVGC_122_30,(0,2,6):C.UVGC_122_31,(0,2,4):C.UVGC_122_32})

V_73 = CTVertex(name = 'V_73',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.c, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_119_23,(0,1,0):C.UVGC_122_26,(0,1,1):C.UVGC_122_27,(0,1,3):C.UVGC_122_28,(0,1,4):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,2):C.UVGC_122_32,(0,2,0):C.UVGC_122_26,(0,2,1):C.UVGC_122_27,(0,2,3):C.UVGC_122_28,(0,2,4):C.UVGC_122_29,(0,2,5):C.UVGC_122_30,(0,2,6):C.UVGC_122_31,(0,2,2):C.UVGC_122_32})

V_74 = CTVertex(name = 'V_74',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.t] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_119_23,(0,1,0):C.UVGC_122_26,(0,1,1):C.UVGC_122_27,(0,1,2):C.UVGC_122_28,(0,1,3):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,4):C.UVGC_172_122,(0,2,0):C.UVGC_122_26,(0,2,1):C.UVGC_122_27,(0,2,2):C.UVGC_122_28,(0,2,3):C.UVGC_122_29,(0,2,5):C.UVGC_122_30,(0,2,6):C.UVGC_122_31,(0,2,4):C.UVGC_172_122})

V_75 = CTVertex(name = 'V_75',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.d, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_119_23,(0,1,0):C.UVGC_122_26,(0,1,1):C.UVGC_122_27,(0,1,3):C.UVGC_122_28,(0,1,4):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,2):C.UVGC_122_32,(0,2,0):C.UVGC_122_26,(0,2,1):C.UVGC_122_27,(0,2,3):C.UVGC_122_28,(0,2,4):C.UVGC_122_29,(0,2,5):C.UVGC_122_30,(0,2,6):C.UVGC_122_31,(0,2,2):C.UVGC_122_32})

V_76 = CTVertex(name = 'V_76',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.s] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_119_23,(0,1,0):C.UVGC_122_26,(0,1,1):C.UVGC_122_27,(0,1,2):C.UVGC_122_28,(0,1,3):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,4):C.UVGC_122_32,(0,2,0):C.UVGC_122_26,(0,2,1):C.UVGC_122_27,(0,2,2):C.UVGC_122_28,(0,2,3):C.UVGC_122_29,(0,2,5):C.UVGC_122_30,(0,2,6):C.UVGC_122_31,(0,2,4):C.UVGC_122_32})

V_77 = CTVertex(name = 'V_77',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b] ], [ [P.b, P.g] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,1):C.UVGC_119_23,(0,1,0):C.UVGC_122_26,(0,1,2):C.UVGC_122_27,(0,1,3):C.UVGC_122_28,(0,1,4):C.UVGC_122_29,(0,1,5):C.UVGC_122_30,(0,1,6):C.UVGC_122_31,(0,1,1):C.UVGC_149_58,(0,2,0):C.UVGC_122_26,(0,2,2):C.UVGC_122_27,(0,2,3):C.UVGC_122_28,(0,2,4):C.UVGC_122_29,(0,2,5):C.UVGC_122_30,(0,2,6):C.UVGC_122_31,(0,2,1):C.UVGC_149_58})

V_78 = CTVertex(name = 'V_78',
                type = 'UV',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_145_54,(0,0,1):C.UVGC_145_55})

V_79 = CTVertex(name = 'V_79',
                type = 'UV',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_145_54,(0,0,1):C.UVGC_145_55})

V_80 = CTVertex(name = 'V_80',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_174_124,(0,0,2):C.UVGC_174_125,(0,0,1):C.UVGC_145_55})

V_81 = CTVertex(name = 'V_81',
                type = 'UV',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_145_54,(0,0,1):C.UVGC_145_55})

V_82 = CTVertex(name = 'V_82',
                type = 'UV',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_145_54,(0,0,1):C.UVGC_145_55})

V_83 = CTVertex(name = 'V_83',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_174_124,(0,0,2):C.UVGC_174_125,(0,0,1):C.UVGC_145_55})

V_84 = CTVertex(name = 'V_84',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_175_126,(0,1,0):C.UVGC_176_127})

V_85 = CTVertex(name = 'V_85',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_151_60,(0,1,0):C.UVGC_152_61})

V_86 = CTVertex(name = 'V_86',
                type = 'UV',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_120_24,(0,1,0):C.UVGC_101_1,(0,2,0):C.UVGC_101_1})

V_87 = CTVertex(name = 'V_87',
                type = 'UV',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_120_24,(0,1,0):C.UVGC_101_1,(0,2,0):C.UVGC_101_1})

V_88 = CTVertex(name = 'V_88',
                type = 'UV',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_173_123,(0,2,0):C.UVGC_173_123,(0,1,0):C.UVGC_170_120,(0,3,0):C.UVGC_170_120})

V_89 = CTVertex(name = 'V_89',
                type = 'UV',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_120_24,(0,1,0):C.UVGC_101_1,(0,2,0):C.UVGC_101_1})

V_90 = CTVertex(name = 'V_90',
                type = 'UV',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_120_24,(0,1,0):C.UVGC_101_1,(0,2,0):C.UVGC_101_1})

V_91 = CTVertex(name = 'V_91',
                type = 'UV',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_150_59,(0,2,0):C.UVGC_150_59,(0,1,0):C.UVGC_147_56,(0,3,0):C.UVGC_147_56})

V_92 = CTVertex(name = 'V_92',
                type = 'UV',
                particles = [ P.phi3__tilde__, P.phi3 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.SS1, L.SS2 ],
                loop_particles = [ [ [P.g, P.phi3] ] ],
                couplings = {(0,0,0):C.UVGC_155_64,(0,1,0):C.UVGC_130_37})

V_93 = CTVertex(name = 'V_93',
                type = 'UV',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV3 ],
                loop_particles = [ [ [P.b] ], [ [P.g] ], [ [P.ghG] ], [ [P.phi3] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_157_68,(0,0,1):C.UVGC_157_69,(0,0,2):C.UVGC_157_70,(0,0,3):C.UVGC_157_71,(0,0,4):C.UVGC_157_72,(0,1,0):C.UVGC_156_65,(0,1,3):C.UVGC_156_66,(0,1,4):C.UVGC_156_67})

V_94 = CTVertex(name = 'V_94',
                type = 'UV',
                particles = [ P.phi3__tilde__, P.phi3__tilde__, P.phi3, P.phi3 ],
                color = [ 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.SSSS1 ],
                loop_particles = [ [ [P.g] ], [ [P.g, P.phi3] ] ],
                couplings = {(1,0,0):C.UVGC_128_33,(1,0,1):C.UVGC_128_34,(0,0,0):C.UVGC_128_33,(0,0,1):C.UVGC_128_34})



==> anc/GSDM_Triplet_NLO/GSDM_Triplet_NLO.log <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:01


# 
# This is the logfile for the model GSDM_Triplet

# Authors: Gauarv Mendiratta, A. Shivaji
# Model version: 2.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 145
   * Number of flavored vertices: 141
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 122 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 38 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 81 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 6 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 217 CTcouplings written.
   * CT_couplings.py written.
#
# CTVertex definitions
#

   * 94 CTvertices written.
   * CT_vertices.py written.


==> anc/GSDM_Triplet_NLO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "Gauarv Mendiratta, A. Shivaji"
__date__ = "02. 27. 2014"
__version__= "2.0"


==> anc/GSDM_Triplet_NLO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1,
                    perturbative_expansion = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)

NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)



==> anc/GSDM_Triplet_NLO/couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_10 = Coupling(name = 'GC_10',
                 value = 'ee**2/(2.*cw)',
                 order = {'QED':2})

GC_11 = Coupling(name = 'GC_11',
                 value = '-G',
                 order = {'QCD':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*G)',
                 order = {'QCD':1})

GC_13 = Coupling(name = 'GC_13',
                 value = 'complex(0,1)*G',
                 order = {'QCD':1})

GC_14 = Coupling(name = 'GC_14',
                 value = 'G',
                 order = {'QCD':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(complex(0,1)*G**2)',
                 order = {'QCD':2})

GC_16 = Coupling(name = 'GC_16',
                 value = 'complex(0,1)*G**2',
                 order = {'QCD':2})

GC_17 = Coupling(name = 'GC_17',
                 value = 'I1a33',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-I2a33',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = 'I3a33',
                 order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-I4a33',
                 order = {'QED':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '-2*complex(0,1)*lam',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '-4*complex(0,1)*lam',
                 order = {'QED':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = 'complex(0,1)*lds4',
                 order = {'NP':2})

GC_25 = Coupling(name = 'GC_25',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_27 = Coupling(name = 'GC_27',
                 value = '(2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_29 = Coupling(name = 'GC_29',
                 value = '(-2*cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '-ee/(2.*sw)',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '-(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = 'ee/(2.*sw)',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '-((cw*ee*complex(0,1))/sw)',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '-ee**2/(2.*sw)',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '-(ee**2*complex(0,1))/(2.*sw)',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = 'ee**2/(2.*sw)',
                 order = {'QED':2})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_41 = Coupling(name = 'GC_41',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_42 = Coupling(name = 'GC_42',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '-(cw*ee)/(2.*sw) - (ee*sw)/(2.*cw)',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_50 = Coupling(name = 'GC_50',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(cw*ee)/(2.*sw) + (ee*sw)/(2.*cw)',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(cw*ee**2*complex(0,1))/sw - (ee**2*complex(0,1)*sw)/cw',
                 order = {'QED':2})

GC_53 = Coupling(name = 'GC_53',
                 value = '-(ee**2*complex(0,1)) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_54 = Coupling(name = 'GC_54',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_55 = Coupling(name = 'GC_55',
                 value = '-(ee**2*vev)/(2.*cw)',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(ee**2*vev)/(2.*cw)',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-2*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-(ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_6 = Coupling(name = 'GC_6',
                value = '-2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '-(ee**2*complex(0,1)*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-(ee**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(ee**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(ee**2*complex(0,1)*vev)/2. - (cw**2*ee**2*complex(0,1)*vev)/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vev)/(4.*cw**2)',
                 order = {'QED':1})

GC_7 = Coupling(name = 'GC_7',
                value = '2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_70 = Coupling(name = 'GC_70',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(yb/cmath.sqrt(2))',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = 'yb/cmath.sqrt(2)',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(yt/cmath.sqrt(2))',
                 order = {'QED':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_76 = Coupling(name = 'GC_76',
                 value = 'yt/cmath.sqrt(2)',
                 order = {'QED':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-ytau',
                 order = {'QED':1})

GC_78 = Coupling(name = 'GC_78',
                 value = 'ytau',
                 order = {'QED':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '-(ytau/cmath.sqrt(2))',
                 order = {'QED':1})

GC_8 = Coupling(name = 'GC_8',
                value = '-ee**2/(2.*cw)',
                order = {'QED':2})

GC_80 = Coupling(name = 'GC_80',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_81 = Coupling(name = 'GC_81',
                 value = 'ytau/cmath.sqrt(2)',
                 order = {'QED':1})

GC_9 = Coupling(name = 'GC_9',
                value = '(ee**2*complex(0,1))/(2.*cw)',
                order = {'QED':2})



==> anc/GSDM_Triplet_NLO/decays.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.t):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.s__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*ee**2*MB**2)/(2.*sw**2) - (3*ee**2*MT**2)/(2.*sw**2) - (3*ee**2*MB**4)/(2.*MW**2*sw**2) + (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) - (3*ee**2*MT**4)/(2.*MW**2*sw**2) + (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/GSDM_Triplet_NLO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/GSDM_Triplet_NLO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


SS1 = Lorentz(name = 'SS1',
              spins = [ 1, 1 ],
              structure = '1')

SS2 = Lorentz(name = 'SS2',
              spins = [ 1, 1 ],
              structure = 'P(-1,1)**2')

FF1 = Lorentz(name = 'FF1',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,1)')

FF2 = Lorentz(name = 'FF2',
              spins = [ 2, 2 ],
              structure = 'ProjM(2,1)')

FF3 = Lorentz(name = 'FF3',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjM(-2,1)')

FF4 = Lorentz(name = 'FF4',
              spins = [ 2, 2 ],
              structure = 'ProjP(2,1)')

FF5 = Lorentz(name = 'FF5',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjP(-2,1)')

VV1 = Lorentz(name = 'VV1',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2)')

VV2 = Lorentz(name = 'VV2',
              spins = [ 3, 3 ],
              structure = 'Metric(1,2)')

VV3 = Lorentz(name = 'VV3',
              spins = [ 3, 3 ],
              structure = 'P(-1,2)**2*Metric(1,2)')

UUS1 = Lorentz(name = 'UUS1',
               spins = [ -1, -1, 1 ],
               structure = '1')

UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2)')

UUV2 = Lorentz(name = 'UUV2',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'Gamma5(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'Identity(2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VSS1 = Lorentz(name = 'VSS1',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2)')

VSS2 = Lorentz(name = 'VSS2',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,3)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2)')

VVV2 = Lorentz(name = 'VVV2',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,2)*Metric(1,2)')

VVV3 = Lorentz(name = 'VVV3',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,3)*Metric(1,2)')

VVV4 = Lorentz(name = 'VVV4',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,1)*Metric(1,3)')

VVV5 = Lorentz(name = 'VVV5',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,2)*Metric(1,3)')

VVV6 = Lorentz(name = 'VVV6',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,3)*Metric(1,3)')

VVV7 = Lorentz(name = 'VVV7',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,2)*Metric(2,3)')

VVV8 = Lorentz(name = 'VVV8',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Epsilon(1,2,3,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,2)*Metric(3,4)')



==> anc/GSDM_Triplet_NLO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/GSDM_Triplet_NLO/parameters.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# This is a default parameter object representing the renormalization scale (MU_R).
MU_R = Parameter(name = 'MU_R',
                 nature = 'external',
                 type = 'real',
                 value = 91.188,
                 texname = '\\text{\\mu_r}',
                 lhablock = 'LOOP',
                 lhacode = [1])

# User-defined parameters.
aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

lds4 = Parameter(name = 'lds4',
                 nature = 'external',
                 type = 'real',
                 value = 1,
                 texname = '\\text{lds4}',
                 lhablock = 'FRBlock',
                 lhacode = [ 1 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

Mchi = Parameter(name = 'Mchi',
                 nature = 'external',
                 type = 'real',
                 value = 300,
                 texname = '\\text{Mchi}',
                 lhablock = 'MASS',
                 lhacode = [ 3100111 ])

Mphi3 = Parameter(name = 'Mphi3',
                  nature = 'external',
                  type = 'real',
                  value = 500,
                  texname = '\\text{Mphi3}',
                  lhablock = 'MASS',
                  lhacode = [ 3100112 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

Wphi3 = Parameter(name = 'Wphi3',
                  nature = 'external',
                  type = 'real',
                  value = 5,
                  texname = '\\text{Wphi3}',
                  lhablock = 'DECAY',
                  lhacode = [ 3100112 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I1a33}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I2a33}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I3a33}')

I4a33 = Parameter(name = 'I4a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I4a33}')



==> anc/GSDM_Triplet_NLO/particles.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

chi = Particle(pdg_code = 3100111,
               name = 'chi',
               antiname = 'chi~',
               spin = 1,
               color = 1,
               mass = Param.Mchi,
               width = Param.ZERO,
               texname = '\\chi',
               antitexname = '\\bar{\\chi}',
               charge = 0,
               GhostNumber = 0,
               LeptonNumber = 0,
               Y = 0)

chi__tilde__ = chi.anti()

phi3 = Particle(pdg_code = 3100112,
                name = 'phi3',
                antiname = 'phi3~',
                spin = 1,
                color = 3,
                mass = Param.Mphi3,
                width = Param.Wphi3,
                texname = '\\phi_{(3)}',
                antitexname = '\\bar{\\phi_{(3)}}',
                charge = 0,
                GhostNumber = 0,
                LeptonNumber = 0,
                Y = 0)

phi3__tilde__ = phi3.anti()



==> anc/GSDM_Triplet_NLO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/GSDM_Triplet_NLO/vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 9.0 for Linux x86 (64-bit) (November 20, 2012)
# Date: Sat 22 Apr 2017 20:52:33


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.G0, P.G0, P.G0, P.G0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_23})

V_2 = Vertex(name = 'V_2',
             particles = [ P.G0, P.G0, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_3 = Vertex(name = 'V_3',
             particles = [ P.G__minus__, P.G__minus__, P.G__plus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_22})

V_4 = Vertex(name = 'V_4',
             particles = [ P.G0, P.G0, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_5 = Vertex(name = 'V_5',
             particles = [ P.G__minus__, P.G__plus__, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_6 = Vertex(name = 'V_6',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_23})

V_7 = Vertex(name = 'V_7',
             particles = [ P.G0, P.G0, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_57})

V_8 = Vertex(name = 'V_8',
             particles = [ P.G__minus__, P.G__plus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_57})

V_9 = Vertex(name = 'V_9',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_58})

V_10 = Vertex(name = 'V_10',
              particles = [ P.a, P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_7})

V_11 = Vertex(name = 'V_11',
              particles = [ P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_3,(0,1):C.GC_4})

V_12 = Vertex(name = 'V_12',
              particles = [ P.ghA, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_3,(0,1):C.GC_3})

V_13 = Vertex(name = 'V_13',
              particles = [ P.ghA, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_4,(0,1):C.GC_4})

V_14 = Vertex(name = 'V_14',
              particles = [ P.ghWm, P.ghA__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_64})

V_15 = Vertex(name = 'V_15',
              particles = [ P.ghWm, P.ghA__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_3,(0,1):C.GC_3})

V_16 = Vertex(name = 'V_16',
              particles = [ P.ghWm, P.ghWm__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_59})

V_17 = Vertex(name = 'V_17',
              particles = [ P.ghWm, P.ghWm__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_60})

V_18 = Vertex(name = 'V_18',
              particles = [ P.ghWm, P.ghWm__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_4,(0,1):C.GC_4})

V_19 = Vertex(name = 'V_19',
              particles = [ P.ghWm, P.ghWm__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_36,(0,1):C.GC_36})

V_20 = Vertex(name = 'V_20',
              particles = [ P.ghWm, P.ghZ__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_67})

V_21 = Vertex(name = 'V_21',
              particles = [ P.ghWm, P.ghZ__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_35,(0,1):C.GC_35})

V_22 = Vertex(name = 'V_22',
              particles = [ P.ghWp, P.ghA__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_63})

V_23 = Vertex(name = 'V_23',
              particles = [ P.ghWp, P.ghA__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_4,(0,1):C.GC_4})

V_24 = Vertex(name = 'V_24',
              particles = [ P.ghWp, P.ghWp__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_62})

V_25 = Vertex(name = 'V_25',
              particles = [ P.ghWp, P.ghWp__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_60})

V_26 = Vertex(name = 'V_26',
              particles = [ P.ghWp, P.ghWp__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_3,(0,1):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ghWp, P.ghWp__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_35,(0,1):C.GC_35})

V_28 = Vertex(name = 'V_28',
              particles = [ P.ghWp, P.ghZ__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_66})

V_29 = Vertex(name = 'V_29',
              particles = [ P.ghWp, P.ghZ__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_36,(0,1):C.GC_36})

V_30 = Vertex(name = 'V_30',
              particles = [ P.ghZ, P.ghWm__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_68})

V_31 = Vertex(name = 'V_31',
              particles = [ P.ghZ, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_35,(0,1):C.GC_35})

V_32 = Vertex(name = 'V_32',
              particles = [ P.ghZ, P.ghWp__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_65})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ghZ, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_36,(0,1):C.GC_36})

V_34 = Vertex(name = 'V_34',
              particles = [ P.ghZ, P.ghZ__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_69})

V_35 = Vertex(name = 'V_35',
              particles = [ P.ghG, P.ghG__tilde__, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_11})

V_36 = Vertex(name = 'V_36',
              particles = [ P.g, P.g, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_14,(0,2):C.GC_14,(0,3):C.GC_11,(0,4):C.GC_11,(0,5):C.GC_14})

V_37 = Vertex(name = 'V_37',
              particles = [ P.g, P.g, P.g, P.g ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(1,0):C.GC_16,(0,0):C.GC_16,(2,1):C.GC_16,(0,1):C.GC_15,(2,2):C.GC_15,(1,2):C.GC_15})

V_38 = Vertex(name = 'V_38',
              particles = [ P.chi__tilde__, P.chi, P.phi3__tilde__, P.phi3 ],
              color = [ 'Identity(3,4)' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_24})

V_39 = Vertex(name = 'V_39',
              particles = [ P.t__tilde__, P.b, P.G__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_18})

V_40 = Vertex(name = 'V_40',
              particles = [ P.b__tilde__, P.b, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_71,(0,1):C.GC_73})

V_41 = Vertex(name = 'V_41',
              particles = [ P.b__tilde__, P.b, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_72,(0,1):C.GC_72})

V_42 = Vertex(name = 'V_42',
              particles = [ P.vt__tilde__, P.ta__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS3 ],
              couplings = {(0,0):C.GC_78})

V_43 = Vertex(name = 'V_43',
              particles = [ P.ta__plus__, P.ta__minus__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_79,(0,1):C.GC_81})

V_44 = Vertex(name = 'V_44',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_80,(0,1):C.GC_80})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.t, P.G__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_20})

V_46 = Vertex(name = 'V_46',
              particles = [ P.t__tilde__, P.t, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_76,(0,1):C.GC_74})

V_47 = Vertex(name = 'V_47',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_75,(0,1):C.GC_75})

V_48 = Vertex(name = 'V_48',
              particles = [ P.g, P.phi3__tilde__, P.phi3 ],
              color = [ 'T(1,3,2)' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_13})

V_49 = Vertex(name = 'V_49',
              particles = [ P.g, P.g, P.phi3__tilde__, P.phi3 ],
              color = [ 'T(1,-1,3)*T(2,4,-1)', 'T(1,4,-1)*T(2,-1,3)' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(1,0):C.GC_16,(0,0):C.GC_16})

V_50 = Vertex(name = 'V_50',
              particles = [ P.a, P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_38})

V_51 = Vertex(name = 'V_51',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_37})

V_52 = Vertex(name = 'V_52',
              particles = [ P.a, P.W__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_63})

V_53 = Vertex(name = 'V_53',
              particles = [ P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_32,(0,1):C.GC_31})

V_54 = Vertex(name = 'V_54',
              particles = [ P.W__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_33})

V_55 = Vertex(name = 'V_55',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_4,(0,1):C.GC_3,(0,2):C.GC_3,(0,3):C.GC_4,(0,4):C.GC_4,(0,5):C.GC_3})

V_56 = Vertex(name = 'V_56',
              particles = [ P.a, P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_38})

V_57 = Vertex(name = 'V_57',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_39})

V_58 = Vertex(name = 'V_58',
              particles = [ P.a, P.W__plus__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_64})

V_59 = Vertex(name = 'V_59',
              particles = [ P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_32})

V_60 = Vertex(name = 'V_60',
              particles = [ P.W__plus__, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_33})

V_61 = Vertex(name = 'V_61',
              particles = [ P.W__minus__, P.W__plus__, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_25})

V_62 = Vertex(name = 'V_62',
              particles = [ P.W__minus__, P.W__plus__, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_25})

V_63 = Vertex(name = 'V_63',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_25})

V_64 = Vertex(name = 'V_64',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_61})

V_65 = Vertex(name = 'V_65',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_5,(0,1):C.GC_5,(0,2):C.GC_6})

V_66 = Vertex(name = 'V_66',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_36,(0,1):C.GC_35,(0,2):C.GC_35,(0,3):C.GC_36,(0,4):C.GC_36,(0,5):C.GC_35})

V_67 = Vertex(name = 'V_67',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_26,(0,1):C.GC_26,(0,2):C.GC_27})

V_68 = Vertex(name = 'V_68',
              particles = [ P.ta__plus__, P.vt, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS4 ],
              couplings = {(0,0):C.GC_77})

V_69 = Vertex(name = 'V_69',
              particles = [ P.a, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_52})

V_70 = Vertex(name = 'V_70',
              particles = [ P.Z, P.G0, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_45,(0,1):C.GC_51})

V_71 = Vertex(name = 'V_71',
              particles = [ P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS2 ],
              couplings = {(0,0):C.GC_49,(0,1):C.GC_48})

V_72 = Vertex(name = 'V_72',
              particles = [ P.W__minus__, P.Z, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_9})

V_73 = Vertex(name = 'V_73',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_10})

V_74 = Vertex(name = 'V_74',
              particles = [ P.W__minus__, P.Z, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_56})

V_75 = Vertex(name = 'V_75',
              particles = [ P.W__plus__, P.Z, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_9})

V_76 = Vertex(name = 'V_76',
              particles = [ P.W__plus__, P.Z, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_8})

V_77 = Vertex(name = 'V_77',
              particles = [ P.W__plus__, P.Z, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_55})

V_78 = Vertex(name = 'V_78',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_41,(0,1):C.GC_40,(0,2):C.GC_40})

V_79 = Vertex(name = 'V_79',
              particles = [ P.Z, P.Z, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_54})

V_80 = Vertex(name = 'V_80',
              particles = [ P.Z, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_53})

V_81 = Vertex(name = 'V_81',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_54})

V_82 = Vertex(name = 'V_82',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_70})

V_83 = Vertex(name = 'V_83',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_28,(0,1):C.GC_28,(0,2):C.GC_29})

V_84 = Vertex(name = 'V_84',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_85 = Vertex(name = 'V_85',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_86 = Vertex(name = 'V_86',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_87 = Vertex(name = 'V_87',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_88 = Vertex(name = 'V_88',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_89 = Vertex(name = 'V_89',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_90 = Vertex(name = 'V_90',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_91 = Vertex(name = 'V_91',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_92 = Vertex(name = 'V_92',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_93 = Vertex(name = 'V_93',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_94 = Vertex(name = 'V_94',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_95 = Vertex(name = 'V_95',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_96 = Vertex(name = 'V_96',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_97 = Vertex(name = 'V_97',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_98 = Vertex(name = 'V_98',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_99 = Vertex(name = 'V_99',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_34})

V_100 = Vertex(name = 'V_100',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_101 = Vertex(name = 'V_101',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_102 = Vertex(name = 'V_102',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_103 = Vertex(name = 'V_103',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_104 = Vertex(name = 'V_104',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_105 = Vertex(name = 'V_105',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_106 = Vertex(name = 'V_106',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_107 = Vertex(name = 'V_107',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_108 = Vertex(name = 'V_108',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_109 = Vertex(name = 'V_109',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_111 = Vertex(name = 'V_111',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_47,(0,1):C.GC_43})

V_112 = Vertex(name = 'V_112',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_47,(0,1):C.GC_43})

V_113 = Vertex(name = 'V_113',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_47,(0,1):C.GC_43})

V_114 = Vertex(name = 'V_114',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_46,(0,1):C.GC_42})

V_115 = Vertex(name = 'V_115',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_46,(0,1):C.GC_42})

V_116 = Vertex(name = 'V_116',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_46,(0,1):C.GC_42})

V_117 = Vertex(name = 'V_117',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_50})

V_118 = Vertex(name = 'V_118',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_50})

V_119 = Vertex(name = 'V_119',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_50})

V_120 = Vertex(name = 'V_120',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_49,(0,1):C.GC_44})

V_121 = Vertex(name = 'V_121',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_49,(0,1):C.GC_44})

V_122 = Vertex(name = 'V_122',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_49,(0,1):C.GC_44})



==> anc/GSDM_Triplet_NLO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    

